From Lagrangian to Higgs physics constraints for SUSY and non-SUSY models: interfacing FlexibleSUSY with HiggsTools and Lilith

FlexibleSUSY is a framework for an automated calculation of observables in user-defined models of a Beyond the Standard Model (BSM) physics, starting from the model's field content and its Lagrangian. Among a plethora of observables it is capable of calculating are the high precision predictions for Higgs bosons decay widths. Building on these previous developments we present here an interface between FlexibleSUSY and HiggsTools/Lilith. Combined with other FlexibleSUSY capabilities this extension provides a fully automatized tool chain leading directly from a user-defined BSM model to the state-of-the-art validation of the global agreement of a BSM Higgs sector with experimental measurements. We demonstrate this extension on a handful of phenomenologically relevant examples: a CP-conserving version of the Type-II Two Higgs Doublet Model, the CP-violating Next-to-Minimal Supersymmetric Standard Model and the Minimal R-symmetric Supersymmetric Standard Model. These examples show the power of FlexibleSUSY when applied to supersymmetric and non-supersymmetric models, both with and without CP-violation, and illustrate the handling of invisible and undetected decay widths.

==> anc/LesHouches.in.MRSSM2 <==
BLOCK MODSEL
   6   0
BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   1
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    1e-11
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   1
BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.2
BLOCK SMINPUTS
   1    127.944
   2    1.1663787e-05
   3    0.1184
   4    91.1876
   5    4.18
   6    173.34
   7    1.777
   8   0
   9    80.385
   11    0.0005109989
   12   0
   13    0.10565836
   14   0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27
BLOCK MINPAR
   3   14
BLOCK EXTPAR
   0   1000
BLOCK HMIXIN
   303   1.1
   304   -1.3
   301   -1.4
   302   0.1
   201   3000
   202   2.5e+02
   101   448900

BLOCK MSQ2IN
   1   1   3062500
   1   2   0
   1   3   0
   2   1   0
   2   2   3062500
   2   3   0
   3   1   0
   3   2   0
   3   3   3062500
   4   4   3062500
   5   5   3062500
   6   6   3062500

BLOCK MSL2IN
   1   1   1000000
   1   2   0
   1   3   0
   2   1   0
   2   2   1000000
   2   3   0
   3   1   0
   3   2   0
   3   3   1000000

BLOCK MSD2IN
   1   1   3062500
   1   2   0
   1   3   0
   2   1   0
   2   2   3062500
   2   3   0
   3   1   0
   3   2   0
   3   3   3062500
   4   4   3062500
   5   5   3062500
   6   6   3062500
BLOCK MSU2IN
   1   1   3062500
   1   2   0
   1   3   0
   2   1   0
   2   2   3062500
   2   3   0
   3   1   0
   3   2   0
   3   3   3062500
   4   4   3062500
   5   5   3062500
   6   6   3062500
BLOCK MSE2IN
   1   1   1000000
   1   2   0
   1   3   0
   2   1   0
   2   2   1000000
   2   3   0
   3   1   0
   3   2   0
   3   3   1000000
BLOCK NMSSMRUNIN
   10   160000
BLOCK MSOFTIN
   110   9000000
   111   2250000
   50    250000
   51    2250000
   300   30
   301   3000
   302   3000
Block FlexibleDecay
   0   1                    # calculate decays (0 = no, 1 = yes)
   1   1e-5                 # minimum BR to print
   2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO )
   3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
   4   2                    # off-shell decays into VV pair
   5   1                    # print loop-induced Higgs couplings
   6   1                    # calculate Higgs effc normalized to SM
   7   1                    # call HiggsTools
   8   1                    # call Lilith
   9   1                    # use pole Higgs mixings in decays



==> anc/LesHouches.in.NMSSMCPV <==
Block MODSEL                 # Select model
    6   0                    # flavour violation
#   12    1000                # DRbar parameter output scale (GeV)
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   0                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   2                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   1                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   1                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   1                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   1                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   3                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   0                    # calculate all observables
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   1                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   1                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   1                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   1                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
   32   2                    # loop level to calculate AMM
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.176000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.200000000e+00      # mb(mb) SM MSbar
    6   1.733000000e+02      # mtop(pole)
    7   1.777000000e+00      # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleSUSYInput
    1   125.2               # Mh pole
Block MINPAR
     1     9.40E+02    # m0
     2     8.51E+02    # m12
     3     1.1E+01     # TanBeta
     5    -2.666E+03   # Azero
Block EXTPAR
    61    -3.2E-01     # LambdaInput
    62     6.4E-01     # KappaInput
    63    -3.70E+02    # ALambdaInput
    64     3.1E+01     # AKappaInput
    65    -1.61E+02    # LambdaTimesvSInput
   100    -1.0         # etaInput
   101    -2.77E+00    # etaSInput
Block IMMINPAR
     2     0.00000000E+00   # Imm12
     5     0.00000000E+00   # ImAzero
Block FlexibleDecay
   0   1                    # calculate decays (0 = no, 1 = yes)
   1   1e-5                 # minimum BR to print
   2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO )
   3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
   4   2                    # off-shell decays into VV pair
   5   1                    # print loop-induced Higgs couplings
   6   1                    # calculate Higgs effc normalized to SM
   7   1                    # call HiggsTools
   8   1                    # call Lilith
   9   1                    # use pole Higgs mixings in decays


==> anc/LesHouches.in.THDMII <==
Block MODSEL                 # Select model
#   12    1000                # parameter output scale (GeV)
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   1                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   14   1.000000000e-11      # beta-function zero threshold
   15   0                    # calculate all observables
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   1                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   1                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   1                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   1                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
   32   2                    # loop level to calculate AMM
Block FlexibleSUSYInput
    1   125.20               # Mh pole
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.176000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.200000000e+00      # mb(mb) SM MSbar
    6   1.733000000e+02      # mtop(pole)
    7   1.777000000e+00      # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block MINPAR
     1    -2.85E-01   # Lambda1IN
     2     1.28E-01   # Lambda2IN
     3     3.53E-02   # Lambda3IN
     4    -5.06E-02   # Lambda4IN
     5     3.71E-01   # Lambda5IN
     6     0.00E+00   # Lambda6IN
     7     0.00E+00   # Lambda7IN
     8     6.25E+04   # M122IN
    10     3.15E+00   # TanBeta
Block EXTPAR
    0   125.2                  # Qin
Block FlexibleDecay
   0   1                    # calculate decays (0 = no, 1 = yes)
   1   1e-5                 # minimum BR to print
   2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO )
   3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
   4   2                    # off-shell decays into VV pair
   6   1
   7   1
   8   1
   9   1


==> anc/LesHouches.out.MRSSM2 <==
Block SPINFO
     1   FlexibleSUSY
     2   2.9.0
     5   MRSSM2
     9   4.15.4
BLOCK MODSEL
   6   0
BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   1
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    1e-11
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   1
BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.2
BLOCK SMINPUTS
   1    127.944
   2    1.1663787e-05
   3    0.1184
   4    91.1876
   5    4.18
   6    173.34
   7    1.777
   8   0
   9    80.385
   11    0.0005109989
   12   0
   13    0.10565836
   14   0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27
BLOCK FLEXIBLEDECAY
   0   1
   1   1e-10
   2   4
   3   1
   4   2
   5   1
   6   1
   7   1
   8   1
Block MINPAR
     3     1.40000000E+01   # TanBeta
Block EXTPAR
     0     1.00000000E+03   # Ms
Block HMIXIN
   101     4.48900000E+05   # BMuInput
   301    -1.40000000E+00   # LamSDInput
   302     1.00000000E-01   # LamSUInput
   303     1.10000000E+00   # LamTDInput
   304    -1.30000000E+00   # LamTUInput
   201     3.00000000E+03   # MuDInput
   202     2.50000000E+02   # MuUInput
Block MSD2IN
  1  1     3.06250000E+06   # md2Input(1,1)
  1  2     0.00000000E+00   # md2Input(1,2)
  1  3     0.00000000E+00   # md2Input(1,3)
  2  1     0.00000000E+00   # md2Input(2,1)
  2  2     3.06250000E+06   # md2Input(2,2)
  2  3     0.00000000E+00   # md2Input(2,3)
  3  1     0.00000000E+00   # md2Input(3,1)
  3  2     0.00000000E+00   # md2Input(3,2)
  3  3     3.06250000E+06   # md2Input(3,3)
Block MSOFTIN
   300     3.00000000E+01   # MDBSInput
   302     3.00000000E+03   # MDGocInput
   301     3.00000000E+03   # MDWBTInput
   111     2.25000000E+06   # moc2Input
    50     2.50000000E+05   # mRd2Input
    51     2.25000000E+06   # mRu2Input
   110     9.00000000E+06   # mT2Input
Block MSE2IN
  1  1     1.00000000E+06   # me2Input(1,1)
  1  2     0.00000000E+00   # me2Input(1,2)
  1  3     0.00000000E+00   # me2Input(1,3)
  2  1     0.00000000E+00   # me2Input(2,1)
  2  2     1.00000000E+06   # me2Input(2,2)
  2  3     0.00000000E+00   # me2Input(2,3)
  3  1     0.00000000E+00   # me2Input(3,1)
  3  2     0.00000000E+00   # me2Input(3,2)
  3  3     1.00000000E+06   # me2Input(3,3)
Block MSL2IN
  1  1     1.00000000E+06   # ml2Input(1,1)
  1  2     0.00000000E+00   # ml2Input(1,2)
  1  3     0.00000000E+00   # ml2Input(1,3)
  2  1     0.00000000E+00   # ml2Input(2,1)
  2  2     1.00000000E+06   # ml2Input(2,2)
  2  3     0.00000000E+00   # ml2Input(2,3)
  3  1     0.00000000E+00   # ml2Input(3,1)
  3  2     0.00000000E+00   # ml2Input(3,2)
  3  3     1.00000000E+06   # ml2Input(3,3)
Block MSQ2IN
  1  1     3.06250000E+06   # mq2Input(1,1)
  1  2     0.00000000E+00   # mq2Input(1,2)
  1  3     0.00000000E+00   # mq2Input(1,3)
  2  1     0.00000000E+00   # mq2Input(2,1)
  2  2     3.06250000E+06   # mq2Input(2,2)
  2  3     0.00000000E+00   # mq2Input(2,3)
  3  1     0.00000000E+00   # mq2Input(3,1)
  3  2     0.00000000E+00   # mq2Input(3,2)
  3  3     3.06250000E+06   # mq2Input(3,3)
Block NMSSMRUNIN
    10     1.60000000E+05   # mS2Input
Block MSU2IN
  1  1     3.06250000E+06   # mu2Input(1,1)
  1  2     0.00000000E+00   # mu2Input(1,2)
  1  3     0.00000000E+00   # mu2Input(1,3)
  2  1     0.00000000E+00   # mu2Input(2,1)
  2  2     3.06250000E+06   # mu2Input(2,2)
  2  3     0.00000000E+00   # mu2Input(2,3)
  3  1     0.00000000E+00   # mu2Input(3,1)
  3  2     0.00000000E+00   # mu2Input(3,2)
  3  3     3.06250000E+06   # mu2Input(3,3)
Block gauge Q= 1.00000000E+03
     1     3.61656950E-01   # g1 * 0.7745966692414834
     2     6.32576530E-01   # g2
     3     1.02195010E+00   # g3
Block Yu Q= 1.00000000E+03
  1  1     7.18582595E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.27121433E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.64570984E-01   # Yu(3,3)
Block Yd Q= 1.00000000E+03
  1  1     1.96778789E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     4.30842425E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     1.93848850E-01   # Yd(3,3)
Block Ye Q= 1.00000000E+03
  1  1     4.01953455E-05   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     8.31111433E-03   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     1.39742652E-01   # Ye(3,3)
Block MSQ2 Q= 1.00000000E+03
  1  1     3.06250007E+06   # mq2(1,1)
  1  2     0.00000000E+00   # mq2(1,2)
  1  3     0.00000000E+00   # mq2(1,3)
  2  1     0.00000000E+00   # mq2(2,1)
  2  2     3.06250007E+06   # mq2(2,2)
  2  3     0.00000000E+00   # mq2(2,3)
  3  1     0.00000000E+00   # mq2(3,1)
  3  2     0.00000000E+00   # mq2(3,2)
  3  3     3.06249960E+06   # mq2(3,3)
Block MSE2 Q= 1.00000000E+03
  1  1     9.99999983E+05   # me2(1,1)
  1  2     0.00000000E+00   # me2(1,2)
  1  3     0.00000000E+00   # me2(1,3)
  2  1     0.00000000E+00   # me2(2,1)
  2  2     9.99999983E+05   # me2(2,2)
  2  3     0.00000000E+00   # me2(2,3)
  3  1     0.00000000E+00   # me2(3,1)
  3  2     0.00000000E+00   # me2(3,2)
  3  3     9.99999988E+05   # me2(3,3)
Block MSL2 Q= 1.00000000E+03
  1  1     1.00000002E+06   # ml2(1,1)
  1  2     0.00000000E+00   # ml2(1,2)
  1  3     0.00000000E+00   # ml2(1,3)
  2  1     0.00000000E+00   # ml2(2,1)
  2  2     1.00000002E+06   # ml2(2,2)
  2  3     0.00000000E+00   # ml2(2,3)
  3  1     0.00000000E+00   # ml2(3,1)
  3  2     0.00000000E+00   # ml2(3,2)
  3  3     1.00000003E+06   # ml2(3,3)
Block MSU2 Q= 1.00000000E+03
  1  1     3.06250006E+06   # mu2(1,1)
  1  2     0.00000000E+00   # mu2(1,2)
  1  3     0.00000000E+00   # mu2(1,3)
  2  1     0.00000000E+00   # mu2(2,1)
  2  2     3.06250006E+06   # mu2(2,2)
  2  3     0.00000000E+00   # mu2(2,3)
  3  1     0.00000000E+00   # mu2(3,1)
  3  2     0.00000000E+00   # mu2(3,2)
  3  3     3.06249923E+06   # mu2(3,3)
Block MSD2 Q= 1.00000000E+03
  1  1     3.06250005E+06   # md2(1,1)
  1  2     0.00000000E+00   # md2(1,2)
  1  3     0.00000000E+00   # md2(1,3)
  2  1     0.00000000E+00   # md2(2,1)
  2  2     3.06250005E+06   # md2(2,2)
  2  3     0.00000000E+00   # md2(2,3)
  3  1     0.00000000E+00   # md2(3,1)
  3  2     0.00000000E+00   # md2(3,2)
  3  3     3.06249993E+06   # md2(3,3)
Block MSOFT Q= 1.00000000E+03
    21    -8.82540397E+06   # mHd2
    22    -8.48632693E+05   # mHu2
   110     8.99999994E+06   # mT2
   111     2.25000012E+06   # moc2
   300     2.99999996E+01   # MDBS
   301     3.00000001E+03   # MDWBT
   302     2.99999979E+03   # MDGoc
    50     2.50000010E+05   # mRd2
    51     2.24999989E+06   # mRu2
Block NMSSMRUN Q= 1.00000000E+03
    10     1.59999998E+05   # mS2
     5    -6.82514773E+02   # vS
Block MASS
        24     8.03644200E+01   # VWm
       404     3.85964626E+03   # SRdp
       403     1.82851855E+03   # SRum
   1000021     3.11986233E+03   # Glu
   3000022     1.94879001E+03   # sigmaO
   3000021     5.99405916E+03   # phiO
   2000024     2.36408374E+02   # Cha2(1)
   2000037     3.05864713E+03   # Cha2(2)
   1000024     3.04865723E+03   # Cha1(1)
   1000037     3.80427577E+03   # Cha1(2)
       401     1.82089839E+03   # Rh(1)
       402     3.86062808E+03   # Rh(2)
   1000012     1.06483785E+03   # Sv(1)
   1000014     1.06483863E+03   # Sv(2)
   1000016     1.06505897E+03   # Sv(3)
   1000022     2.39112629E+01   # Chi(1)
   1000023     2.39145782E+02   # Chi(2)
   1000025     3.05321379E+03   # Chi(3)
   1000035     3.80524592E+03   # Chi(4)
        37     2.56570786E+03   # Hpm(2)
        47     3.13685942E+03   # Hpm(3)
        57     6.80392691E+03   # Hpm(4)
        25     1.25160550E+02   # hh(1)
        35     8.97642412E+02   # hh(2)
        45     2.56804932E+03   # hh(3)
        55     6.80398950E+03   # hh(4)
        36     1.85347264E+02   # Ah(2)
        46     2.56725404E+03   # Ah(3)
        56     3.13689390E+03   # Ah(4)
   1000001     1.94072230E+03   # Sd(1)
   1000003     1.94072230E+03   # Sd(2)
   1000005     1.94072793E+03   # Sd(3)
   2000001     1.97938198E+03   # Sd(4)
   2000003     1.98152887E+03   # Sd(5)
   2000005     1.98152992E+03   # Sd(6)
   1000011     9.96264430E+02   # Se(1)
   1000013     9.97009556E+02   # Se(2)
   1000015     9.97012225E+02   # Se(3)
   2000011     1.06598236E+03   # Se(4)
   2000013     1.06598315E+03   # Se(5)
   2000015     1.06620513E+03   # Se(6)
   1000002     1.94203180E+03   # Su(1)
   1000004     1.94299266E+03   # Su(2)
   1000006     1.94304316E+03   # Su(3)
   2000002     1.98119040E+03   # Su(4)
   2000004     1.98253272E+03   # Su(5)
   2000006     1.98505883E+03   # Su(6)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        11     5.28587763E-04   # Fe(1)
        13     1.07184258E-01   # Fe(2)
        15     1.78380863E+00   # Fe(3)
         1     4.31845317E-03   # Fd(1)
         3     8.55330235E-02   # Fd(2)
         5     3.39941791E+00   # Fd(3)
         2     2.24720850E-03   # Fu(1)
         4     8.31845163E-01   # Fu(2)
         6     1.76336336E+02   # Fu(3)
        22     0.00000000E+00   # VP
        23     9.10687667E+01   # VZ
Block U1MIX
  1  1     9.99887809E-01   # Re(UM1(1,1))
  1  2    -1.49789634E-02   # Re(UM1(1,2))
  2  1     1.49789634E-02   # Re(UM1(2,1))
  2  2     9.99887809E-01   # Re(UM1(2,2))
Block U2MIX
  1  1     7.34332663E-02   # Re(UM2(1,1))
  1  2    -9.97300133E-01   # Re(UM2(1,2))
  2  1     9.97300133E-01   # Re(UM2(2,1))
  2  2     7.34332663E-02   # Re(UM2(2,2))
Block V1MIX
  1  1     9.99899614E-01   # Re(UP1(1,1))
  1  2    -1.41690534E-02   # Re(UP1(1,2))
  2  1     1.41690534E-02   # Re(UP1(2,1))
  2  2     9.99899614E-01   # Re(UP1(2,2))
Block V2MIX
  1  1    -3.03093204E-02   # Re(UP2(1,1))
  1  2     9.99540567E-01   # Re(UP2(1,2))
  2  1     9.99540567E-01   # Re(UP2(2,1))
  2  2     3.03093204E-02   # Re(UP2(2,2))
Block PSEUDOSCALARMIX
  1  1     6.89865240E-02   # ZA(1,1)
  1  2    -9.97617591E-01   # ZA(1,2)
  1  3     2.64669051E-05   # ZA(1,3)
  1  4    -3.94749737E-05   # ZA(1,4)
  2  1    -1.53255174E-06   # ZA(2,1)
  2  2     2.64354725E-05   # ZA(2,2)
  2  3     9.99999959E-01   # ZA(2,3)
  2  4    -2.86607741E-04   # ZA(2,4)
  3  1     9.97617581E-01   # ZA(3,1)
  3  2     6.89865290E-02   # ZA(3,2)
  3  3    -3.35843441E-07   # ZA(3,3)
  3  4    -1.43235831E-04   # ZA(3,4)
  4  1     1.45617392E-04   # ZA(4,1)
  4  2    -2.94920103E-05   # ZA(4,2)
  4  3     2.86608741E-04   # ZA(4,3)
  4  4     9.99999948E-01   # ZA(4,4)
Block DSQMIX
  1  1     0.00000000E+00   # ZD(1,1)
  1  2     0.00000000E+00   # ZD(1,2)
  1  3     0.00000000E+00   # ZD(1,3)
  1  4     1.00000000E+00   # ZD(1,4)
  1  5     0.00000000E+00   # ZD(1,5)
  1  6     0.00000000E+00   # ZD(1,6)
  2  1     0.00000000E+00   # ZD(2,1)
  2  2     0.00000000E+00   # ZD(2,2)
  2  3     0.00000000E+00   # ZD(2,3)
  2  4     0.00000000E+00   # ZD(2,4)
  2  5     1.00000000E+00   # ZD(2,5)
  2  6     0.00000000E+00   # ZD(2,6)
  3  1     0.00000000E+00   # ZD(3,1)
  3  2     0.00000000E+00   # ZD(3,2)
  3  3     0.00000000E+00   # ZD(3,3)
  3  4     0.00000000E+00   # ZD(3,4)
  3  5     0.00000000E+00   # ZD(3,5)
  3  6     1.00000000E+00   # ZD(3,6)
  4  1     0.00000000E+00   # ZD(4,1)
  4  2     0.00000000E+00   # ZD(4,2)
  4  3     1.00000000E+00   # ZD(4,3)
  4  4     0.00000000E+00   # ZD(4,4)
  4  5     0.00000000E+00   # ZD(4,5)
  4  6     0.00000000E+00   # ZD(4,6)
  5  1     1.00000000E+00   # ZD(5,1)
  5  2     0.00000000E+00   # ZD(5,2)
  5  3     0.00000000E+00   # ZD(5,3)
  5  4     0.00000000E+00   # ZD(5,4)
  5  5     0.00000000E+00   # ZD(5,5)
  5  6     0.00000000E+00   # ZD(5,6)
  6  1     0.00000000E+00   # ZD(6,1)
  6  2     1.00000000E+00   # ZD(6,2)
  6  3     0.00000000E+00   # ZD(6,3)
  6  4     0.00000000E+00   # ZD(6,4)
  6  5     0.00000000E+00   # ZD(6,5)
  6  6     0.00000000E+00   # ZD(6,6)
Block SELMIX
  1  1     0.00000000E+00   # ZE(1,1)
  1  2     0.00000000E+00   # ZE(1,2)
  1  3     0.00000000E+00   # ZE(1,3)
  1  4     0.00000000E+00   # ZE(1,4)
  1  5     0.00000000E+00   # ZE(1,5)
  1  6     1.00000000E+00   # ZE(1,6)
  2  1     0.00000000E+00   # ZE(2,1)
  2  2     0.00000000E+00   # ZE(2,2)
  2  3     0.00000000E+00   # ZE(2,3)
  2  4     0.00000000E+00   # ZE(2,4)
  2  5     1.00000000E+00   # ZE(2,5)
  2  6     0.00000000E+00   # ZE(2,6)
  3  1     0.00000000E+00   # ZE(3,1)
  3  2     0.00000000E+00   # ZE(3,2)
  3  3     0.00000000E+00   # ZE(3,3)
  3  4     1.00000000E+00   # ZE(3,4)
  3  5     0.00000000E+00   # ZE(3,5)
  3  6     0.00000000E+00   # ZE(3,6)
  4  1     1.00000000E+00   # ZE(4,1)
  4  2     0.00000000E+00   # ZE(4,2)
  4  3     0.00000000E+00   # ZE(4,3)
  4  4     0.00000000E+00   # ZE(4,4)
  4  5     0.00000000E+00   # ZE(4,5)
  4  6     0.00000000E+00   # ZE(4,6)
  5  1     0.00000000E+00   # ZE(5,1)
  5  2     1.00000000E+00   # ZE(5,2)
  5  3     0.00000000E+00   # ZE(5,3)
  5  4     0.00000000E+00   # ZE(5,4)
  5  5     0.00000000E+00   # ZE(5,5)
  5  6     0.00000000E+00   # ZE(5,6)
  6  1     0.00000000E+00   # ZE(6,1)
  6  2     0.00000000E+00   # ZE(6,2)
  6  3     1.00000000E+00   # ZE(6,3)
  6  4     0.00000000E+00   # ZE(6,4)
  6  5     0.00000000E+00   # ZE(6,5)
  6  6     0.00000000E+00   # ZE(6,6)
Block SCALARMIX
  1  1    -6.91269949E-02   # ZH(1,1)
  1  2    -9.97569110E-01   # ZH(1,2)
  1  3    -3.34595148E-03   # ZH(1,3)
  1  4    -8.13225507E-03   # ZH(1,4)
  2  1    -2.49747410E-02   # ZH(2,1)
  2  2     5.08231320E-03   # ZH(2,2)
  2  3    -9.99675150E-01   # ZH(2,3)
  2  4     1.64122947E-04   # ZH(2,4)
  3  1    -9.97290733E-01   # ZH(3,1)
  3  2     6.89939901E-02   # ZH(3,2)
  3  3     2.52665178E-02   # ZH(3,3)
  3  4     3.55345229E-03   # ZH(3,4)
  4  1     2.98588324E-03   # ZH(4,1)
  4  2    -8.35881673E-03   # ZH(4,2)
  4  3     4.70779893E-05   # ZH(4,3)
  4  4     9.99960605E-01   # ZH(4,4)
Block RHMIX
  1  1     1.13583860E-04   # ZHR(1,1)
  1  2     9.99999994E-01   # ZHR(1,2)
  2  1     9.99999994E-01   # ZHR(2,1)
  2  2    -1.13583860E-04   # ZHR(2,2)
Block N1MIX
  1  1     9.80634498E-01   # Re(ZN1(1,1))
  1  2     1.04780815E-02   # Re(ZN1(1,2))
  1  3    -8.45958828E-04   # Re(ZN1(1,3))
  1  4    -1.95564502E-01   # Re(ZN1(1,4))
  2  1     1.95844615E-01   # Re(ZN1(2,1))
  2  2    -5.09247927E-02   # Re(ZN1(2,2))
  2  3    -2.61916705E-04   # Re(ZN1(2,3))
  2  4     9.79311740E-01   # Re(ZN1(2,4))
  3  1    -2.94209841E-04   # Re(ZN1(3,1))
  3  2     9.98606252E-01   # Re(ZN1(3,2))
  3  3     9.08679370E-03   # Re(ZN1(3,3))
  3  4     5.19893858E-02   # Re(ZN1(3,4))
  4  1    -8.83581638E-04   # Re(ZN1(4,1))
  4  2     9.07898143E-03   # Re(ZN1(4,2))
  4  3    -9.99958322E-01   # Re(ZN1(4,3))
  4  4     3.81374131E-04   # Re(ZN1(4,4))
Block N2MIX
  1  1     9.95281315E-01   # Re(ZN2(1,1))
  1  2    -2.38263467E-03   # Re(ZN2(1,2))
  1  3     4.92766214E-03   # Re(ZN2(1,3))
  1  4    -9.68769635E-02   # Re(ZN2(1,4))
  2  1     9.69047933E-02   # Re(ZN2(2,1))
  2  2     2.12965656E-02   # Re(ZN2(2,2))
  2  3     4.37200077E-04   # Re(ZN2(2,3))
  2  4     9.95065689E-01   # Re(ZN2(2,4))
  3  1     3.56006128E-04   # Re(ZN2(3,1))
  3  2     9.99722712E-01   # Re(ZN2(3,2))
  3  3    -9.76078745E-03   # Re(ZN2(3,3))
  3  4    -2.14266172E-02   # Re(ZN2(3,4))
  4  1    -4.94359794E-03   # Re(ZN2(4,1))
  4  2     9.76109530E-03   # Re(ZN2(4,2))
  4  3     9.99940125E-01   # Re(ZN2(4,3))
  4  4    -1.66816494E-04   # Re(ZN2(4,4))
Block CHARGEMIX
  1  1     6.94456732E-02   # ZP(1,1)
  1  2    -9.97551802E-01   # ZP(1,2)
  1  3     5.94663446E-03   # ZP(1,3)
  1  4     5.68664975E-03   # ZP(1,4)
  2  1    -9.97581083E-01   # ZP(2,1)
  2  2    -6.94178320E-02   # ZP(2,2)
  2  3     2.72743549E-03   # ZP(2,3)
  2  4     2.38934763E-03   # ZP(2,4)
  3  1    -2.27518174E-04   # ZP(3,1)
  3  2    -2.04989788E-04   # ZP(3,2)
  3  3    -7.07523607E-01   # ZP(3,3)
  3  4     7.06689643E-01   # ZP(3,4)
  4  1     3.03809085E-03   # ZP(4,1)
  4  2     8.45721892E-03   # ZP(4,2)
  4  3     7.06659426E-01   # ZP(4,3)
  4  4     7.07496785E-01   # ZP(4,4)
Block USQMIX
  1  1     0.00000000E+00   # ZU(1,1)
  1  2     0.00000000E+00   # ZU(1,2)
  1  3     0.00000000E+00   # ZU(1,3)
  1  4     0.00000000E+00   # ZU(1,4)
  1  5     0.00000000E+00   # ZU(1,5)
  1  6     1.00000000E+00   # ZU(1,6)
  2  1     0.00000000E+00   # ZU(2,1)
  2  2     0.00000000E+00   # ZU(2,2)
  2  3     0.00000000E+00   # ZU(2,3)
  2  4     0.00000000E+00   # ZU(2,4)
  2  5     1.00000000E+00   # ZU(2,5)
  2  6     0.00000000E+00   # ZU(2,6)
  3  1     0.00000000E+00   # ZU(3,1)
  3  2     0.00000000E+00   # ZU(3,2)
  3  3     0.00000000E+00   # ZU(3,3)
  3  4     1.00000000E+00   # ZU(3,4)
  3  5     0.00000000E+00   # ZU(3,5)
  3  6     0.00000000E+00   # ZU(3,6)
  4  1     1.00000000E+00   # ZU(4,1)
  4  2     0.00000000E+00   # ZU(4,2)
  4  3     0.00000000E+00   # ZU(4,3)
  4  4     0.00000000E+00   # ZU(4,4)
  4  5     0.00000000E+00   # ZU(4,5)
  4  6     0.00000000E+00   # ZU(4,6)
  5  1     0.00000000E+00   # ZU(5,1)
  5  2     1.00000000E+00   # ZU(5,2)
  5  3     0.00000000E+00   # ZU(5,3)
  5  4     0.00000000E+00   # ZU(5,4)
  5  5     0.00000000E+00   # ZU(5,5)
  5  6     0.00000000E+00   # ZU(5,6)
  6  1     0.00000000E+00   # ZU(6,1)
  6  2     0.00000000E+00   # ZU(6,2)
  6  3     1.00000000E+00   # ZU(6,3)
  6  4     0.00000000E+00   # ZU(6,4)
  6  5     0.00000000E+00   # ZU(6,5)
  6  6     0.00000000E+00   # ZU(6,6)
Block SNUMIX
  1  1     1.00000000E+00   # ZV(1,1)
  1  2     0.00000000E+00   # ZV(1,2)
  1  3     0.00000000E+00   # ZV(1,3)
  2  1     0.00000000E+00   # ZV(2,1)
  2  2     1.00000000E+00   # ZV(2,2)
  2  3     0.00000000E+00   # ZV(2,3)
  3  1     0.00000000E+00   # ZV(3,1)
  3  2     0.00000000E+00   # ZV(3,2)
  3  3     1.00000000E+00   # ZV(3,3)
Block UELMIX
  1  1     1.00000000E+00   # Re(ZEL(1,1))
  1  2     0.00000000E+00   # Re(ZEL(1,2))
  1  3     0.00000000E+00   # Re(ZEL(1,3))
  2  1     0.00000000E+00   # Re(ZEL(2,1))
  2  2     1.00000000E+00   # Re(ZEL(2,2))
  2  3     0.00000000E+00   # Re(ZEL(2,3))
  3  1     0.00000000E+00   # Re(ZEL(3,1))
  3  2     0.00000000E+00   # Re(ZEL(3,2))
  3  3     1.00000000E+00   # Re(ZEL(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(ZER(1,1))
  1  2     0.00000000E+00   # Re(ZER(1,2))
  1  3     0.00000000E+00   # Re(ZER(1,3))
  2  1     0.00000000E+00   # Re(ZER(2,1))
  2  2     1.00000000E+00   # Re(ZER(2,2))
  2  3     0.00000000E+00   # Re(ZER(2,3))
  3  1     0.00000000E+00   # Re(ZER(3,1))
  3  2     0.00000000E+00   # Re(ZER(3,2))
  3  3     1.00000000E+00   # Re(ZER(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(ZDL(1,1))
  1  2     0.00000000E+00   # Re(ZDL(1,2))
  1  3     0.00000000E+00   # Re(ZDL(1,3))
  2  1     0.00000000E+00   # Re(ZDL(2,1))
  2  2     1.00000000E+00   # Re(ZDL(2,2))
  2  3     0.00000000E+00   # Re(ZDL(2,3))
  3  1     0.00000000E+00   # Re(ZDL(3,1))
  3  2     0.00000000E+00   # Re(ZDL(3,2))
  3  3     1.00000000E+00   # Re(ZDL(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(ZDR(1,1))
  1  2     0.00000000E+00   # Re(ZDR(1,2))
  1  3     0.00000000E+00   # Re(ZDR(1,3))
  2  1     0.00000000E+00   # Re(ZDR(2,1))
  2  2     1.00000000E+00   # Re(ZDR(2,2))
  2  3     0.00000000E+00   # Re(ZDR(2,3))
  3  1     0.00000000E+00   # Re(ZDR(3,1))
  3  2     0.00000000E+00   # Re(ZDR(3,2))
  3  3     1.00000000E+00   # Re(ZDR(3,3))
Block UULMIX
  1  1     1.00000000E+00   # Re(ZUL(1,1))
  1  2     0.00000000E+00   # Re(ZUL(1,2))
  1  3     0.00000000E+00   # Re(ZUL(1,3))
  2  1     0.00000000E+00   # Re(ZUL(2,1))
  2  2     1.00000000E+00   # Re(ZUL(2,2))
  2  3     0.00000000E+00   # Re(ZUL(2,3))
  3  1     0.00000000E+00   # Re(ZUL(3,1))
  3  2     0.00000000E+00   # Re(ZUL(3,2))
  3  3     1.00000000E+00   # Re(ZUL(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(ZUR(1,1))
  1  2     0.00000000E+00   # Re(ZUR(1,2))
  1  3     0.00000000E+00   # Re(ZUR(1,3))
  2  1     0.00000000E+00   # Re(ZUR(2,1))
  2  2     1.00000000E+00   # Re(ZUR(2,2))
  2  3     0.00000000E+00   # Re(ZUR(2,3))
  3  1     0.00000000E+00   # Re(ZUR(3,1))
  3  2     0.00000000E+00   # Re(ZUR(3,2))
  3  3     1.00000000E+00   # Re(ZUR(3,3))
Block HMIX Q= 1.00000000E+03
     1     0.00000000E+00   # Mu
    10     1.49821840E+00   # ArcTan(vu/vd)
   101     4.48899926E+05   # BMu
   102     1.79873933E+01   # vd
   103     2.47400261E+02   # vu
   310     1.00731015E+00   # vT
   201     2.99999995E+03   # MuD
   202     2.49999949E+02   # MuU
   203     0.00000000E+00   # BMuD
   204     0.00000000E+00   # BMuU
   301    -1.39999998E+00   # LamSD
   302     9.99999795E-02   # LamSU
   303     1.09999991E+00   # LamTD
   304    -1.29999964E+00   # LamTU
Block DCINFO
     1   FlexibleSUSY
     2   2.9.0
     5   MRSSM2
     9   4.15.4
DECAY        25     6.64920210E-03   # hh(1) decays
     4.14834802E-01   2    -1000022   1000022  # BR(hh(1) -> barChi(1) Chi(1))
     3.31730663E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     1.28496759E-01   2         -24        24  # BR(hh(1) -> VWm conjVWm)
     5.30304698E-02   2          21        21  # BR(hh(1) -> VG VG)
     3.54821087E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     1.72498101E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     1.64219761E-02   2          23        23  # BR(hh(1) -> VZ VZ)
     1.53259322E-03   2          22        22  # BR(hh(1) -> VP VP)
     9.44444221E-04   2          22        23  # BR(hh(1) -> VP VZ)
     1.50367108E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     1.25594802E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
     3.21920516E-07   2          -1         1  # BR(hh(1) -> barFd(1) Fd(1))
     8.71347545E-08   2          -2         2  # BR(hh(1) -> barFu(1) Fu(1))
     2.93768881E-09   2         -11        11  # BR(hh(1) -> barFe(1) Fe(1))
DECAY        35     2.23943473E-01   # hh(2) decays
     4.77352391E-01   2    -2000024   2000024  # BR(hh(2) -> Cha2(1) barCha2(1))
     4.50290596E-01   2    -1000023   1000023  # BR(hh(2) -> barChi(2) Chi(2))
     1.49561150E-02   2    -1000022   1000023  # BR(hh(2) -> barChi(1) Chi(2))
     1.49561150E-02   2    -1000023   1000022  # BR(hh(2) -> barChi(2) Chi(1))
     1.48056764E-02   2          25        25  # BR(hh(2) -> hh(1) hh(1))
     9.93397018E-03   2         -24        24  # BR(hh(2) -> VWm conjVWm)
     6.68298832E-03   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     5.14446370E-03   2          23        23  # BR(hh(2) -> VZ VZ)
     4.58734212E-03   2          -6         6  # BR(hh(2) -> barFu(3) Fu(3))
     1.01610655E-03   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     2.17205684E-04   2    -1000022   1000022  # BR(hh(2) -> barChi(1) Chi(1))
     3.10128332E-05   2          36        36  # BR(hh(2) -> Ah(2) Ah(2))
     8.59389612E-06   2          22        22  # BR(hh(2) -> VP VP)
     7.65803302E-06   2          22        23  # BR(hh(2) -> VP VZ)
     3.59238211E-06   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     3.05540553E-06   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     3.04016440E-06   2          21        21  # BR(hh(2) -> VG VG)
     7.17329951E-08   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     6.37169302E-09   2          -1         1  # BR(hh(2) -> barFd(1) Fd(1))
DECAY        45     9.27297439E+00   # hh(3) decays
     6.40485048E-01   2          -5         5  # BR(hh(3) -> barFd(3) Fd(3))
     1.52659051E-01   2          25        35  # BR(hh(3) -> hh(1) hh(2))
     1.13128367E-01   2         -15        15  # BR(hh(3) -> barFe(3) Fe(3))
     6.09032017E-02   2          -6         6  # BR(hh(3) -> barFu(3) Fu(3))
     2.50032435E-02   2          35        35  # BR(hh(3) -> hh(2) hh(2))
     2.45222002E-03   2         -24        24  # BR(hh(3) -> VWm conjVWm)
     1.37568813E-03   2          23        23  # BR(hh(3) -> VZ VZ)
     8.37594938E-04   2    -1000023   1000023  # BR(hh(3) -> barChi(2) Chi(2))
     8.20360713E-04   2    -1000022   1000023  # BR(hh(3) -> barChi(1) Chi(2))
     8.20360713E-04   2    -1000023   1000022  # BR(hh(3) -> barChi(2) Chi(1))
     6.02671783E-04   2          36        36  # BR(hh(3) -> Ah(2) Ah(2))
     3.99949270E-04   2         -13        13  # BR(hh(3) -> barFe(2) Fe(2))
     2.97217911E-04   2          -3         3  # BR(hh(3) -> barFd(2) Fd(2))
     1.42817952E-04   2    -2000024   2000024  # BR(hh(3) -> Cha2(1) barCha2(1))
     1.43993692E-05   2    -1000011   1000011  # BR(hh(3) -> conjSe(1) Se(1))
     1.25129084E-05   2    -1000013   1000013  # BR(hh(3) -> conjSe(2) Se(2))
     1.25064544E-05   2    -1000015   1000015  # BR(hh(3) -> conjSe(3) Se(3))
     9.46340632E-06   2          21        21  # BR(hh(3) -> VG VG)
     4.95309431E-06   2          25        25  # BR(hh(3) -> hh(1) hh(1))
     3.71586833E-06   2    -2000015   2000015  # BR(hh(3) -> conjSe(6) Se(6))
     3.71430322E-06   2    -2000013   2000013  # BR(hh(3) -> conjSe(5) Se(5))
     2.84689420E-06   2    -2000011   2000011  # BR(hh(3) -> conjSe(4) Se(4))
     1.95959184E-06   2    -1000012   1000012  # BR(hh(3) -> conjSv(1) Sv(1))
     1.95958867E-06   2    -1000014   1000014  # BR(hh(3) -> conjSv(2) Sv(2))
     1.95869533E-06   2    -1000016   1000016  # BR(hh(3) -> conjSv(3) Sv(3))
     8.05566741E-07   2          -4         4  # BR(hh(3) -> barFu(2) Fu(2))
     6.38231248E-07   2    -1000022   1000022  # BR(hh(3) -> barChi(1) Chi(1))
     6.19946740E-07   2          -1         1  # BR(hh(3) -> barFd(1) Fd(1))
     1.20403475E-07   2          22        22  # BR(hh(3) -> VP VP)
     2.26786408E-08   2          22        23  # BR(hh(3) -> VP VZ)
     9.35485618E-09   2         -11        11  # BR(hh(3) -> barFe(1) Fe(1))
DECAY        55     6.96435721E+02   # hh(4) decays
     1.95170354E-01   2    -2000024   2000024  # BR(hh(4) -> Cha2(1) barCha2(1))
     1.88906436E-01   2    -1000023   1000023  # BR(hh(4) -> barChi(2) Chi(2))
     9.56393583E-02   2         -37        37  # BR(hh(4) -> Hpm(2) conjHpm(2))
     4.78020321E-02   2          46        46  # BR(hh(4) -> Ah(3) Ah(3))
     4.77577102E-02   2          45        45  # BR(hh(4) -> hh(3) hh(3))
     3.97434343E-02   2    -1000003   1000003  # BR(hh(4) -> conjSd(2) Sd(2))
     3.97433787E-02   2    -1000005   1000005  # BR(hh(4) -> conjSd(3) Sd(3))
     3.97186245E-02   2    -1000006   1000006  # BR(hh(4) -> conjSu(3) Su(3))
     3.93355435E-02   2    -2000002   2000002  # BR(hh(4) -> conjSu(4) Su(4))
     3.93338644E-02   2    -2000005   2000005  # BR(hh(4) -> conjSd(6) Sd(6))
     3.92715349E-02   2    -2000004   2000004  # BR(hh(4) -> conjSu(5) Su(5))
     1.95353671E-02   2        -403       403  # BR(hh(4) -> conjSRum SRum)
     1.94990331E-02   2        -401       401  # BR(hh(4) -> conjRh(1) Rh(1))
     1.54212713E-02   2    -1000011   1000011  # BR(hh(4) -> conjSe(1) Se(1))
     1.54202056E-02   2    -1000013   1000013  # BR(hh(4) -> conjSe(2) Se(2))
     1.54202018E-02   2    -1000015   1000015  # BR(hh(4) -> conjSe(3) Se(3))
     1.53200988E-02   2    -1000012   1000012  # BR(hh(4) -> conjSv(1) Sv(1))
     1.53200976E-02   2    -1000014   1000014  # BR(hh(4) -> conjSv(2) Sv(2))
     1.53197532E-02   2    -1000016   1000016  # BR(hh(4) -> conjSv(3) Sv(3))
     1.31219205E-02   2    -1000024   1000024  # BR(hh(4) -> Cha1(1) barCha1(1))
     1.27975428E-02   2    -2000037   2000037  # BR(hh(4) -> Cha2(2) barCha2(2))
     6.53487317E-03   2         -24        24  # BR(hh(4) -> VWm conjVWm)
     4.93314104E-03   2          25        25  # BR(hh(4) -> hh(1) hh(1))
     4.41687928E-03   2          23        23  # BR(hh(4) -> VZ VZ)
     3.58125412E-03   2    -1000023   1000022  # BR(hh(4) -> barChi(2) Chi(1))
     3.58125412E-03   2    -1000022   1000023  # BR(hh(4) -> barChi(1) Chi(2))
     1.17601265E-03   2         -37        24  # BR(hh(4) -> Hpm(2) conjVWm)
     1.17601265E-03   2         -24        37  # BR(hh(4) -> VWm conjHpm(2))
     1.14534473E-03   2          23        46  # BR(hh(4) -> VZ Ah(3))
     1.03274715E-03   2    -2000037   2000024  # BR(hh(4) -> Cha2(2) barCha2(1))
     1.03274715E-03   2    -2000024   2000037  # BR(hh(4) -> Cha2(1) barCha2(2))
     9.55297659E-04   2          25        45  # BR(hh(4) -> hh(1) hh(3))
     2.59760610E-04   2    -1000023   1000025  # BR(hh(4) -> barChi(2) Chi(3))
     2.59760610E-04   2    -1000025   1000023  # BR(hh(4) -> barChi(3) Chi(2))
     9.39504270E-05   2         -47        24  # BR(hh(4) -> Hpm(3) conjVWm)
     9.39504270E-05   2         -24        47  # BR(hh(4) -> VWm conjHpm(3))
     4.50575799E-05   2    -1000022   1000022  # BR(hh(4) -> barChi(1) Chi(1))
     3.46396270E-05   2          35        45  # BR(hh(4) -> hh(2) hh(3))
     2.91688079E-05   2          -6         6  # BR(hh(4) -> barFu(3) Fu(3))
     7.34747971E-06   2          25        35  # BR(hh(4) -> hh(1) hh(2))
     3.06464030E-06   2    -1000025   1000022  # BR(hh(4) -> barChi(3) Chi(1))
     3.06464030E-06   2    -1000022   1000025  # BR(hh(4) -> barChi(1) Chi(3))
     1.42046755E-06   2          22        22  # BR(hh(4) -> VP VP)
     1.36296471E-06   2         -37        47  # BR(hh(4) -> Hpm(2) conjHpm(3))
     1.36296471E-06   2         -47        37  # BR(hh(4) -> Hpm(3) conjHpm(2))
     1.33733286E-06   2          22        23  # BR(hh(4) -> VP VZ)
     5.76477475E-07   2    -1000023   1000035  # BR(hh(4) -> barChi(2) Chi(4))
     5.76477475E-07   2    -1000035   1000023  # BR(hh(4) -> barChi(4) Chi(2))
     1.79841122E-07   2          -5         5  # BR(hh(4) -> barFd(3) Fd(3))
     3.60437686E-08   2         -15        15  # BR(hh(4) -> barFe(3) Fe(3))
     1.39944250E-08   2    -1000025   1000025  # BR(hh(4) -> barChi(3) Chi(3))
     1.38314656E-08   2    -2000006   2000006  # BR(hh(4) -> conjSu(6) Su(6))
     6.63802638E-09   2    -1000022   1000035  # BR(hh(4) -> barChi(1) Chi(4))
     6.63802638E-09   2    -1000035   1000022  # BR(hh(4) -> barChi(4) Chi(1))
     3.32223983E-09   2          56        56  # BR(hh(4) -> Ah(4) Ah(4))
     3.04277428E-09   2         -47        47  # BR(hh(4) -> Hpm(3) conjHpm(3))
     2.88196911E-09   2          35        35  # BR(hh(4) -> hh(2) hh(2))
     2.56178446E-09   2          21        21  # BR(hh(4) -> VG VG)
     1.70435777E-09   2          46        56  # BR(hh(4) -> Ah(3) Ah(4))
     3.75647243E-10   2          -4         4  # BR(hh(4) -> barFu(2) Fu(2))
     3.02131478E-10   2          36        56  # BR(hh(4) -> Ah(2) Ah(4))
     1.52988514E-10   2        -401       402  # BR(hh(4) -> conjRh(1) Rh(2))
     1.52988514E-10   2        -402       401  # BR(hh(4) -> conjRh(2) Rh(1))
     1.27427064E-10   2         -13        13  # BR(hh(4) -> barFe(2) Fe(2))
DECAY        36     7.59489246E-06   # Ah(2) decays
     9.99921593E-01   2    -1000022   1000022  # BR(Ah(2) -> barChi(1) Chi(1))
     3.39995983E-05   2         -24        24  # BR(Ah(2) -> VWm conjVWm)
     3.38794800E-05   2          22        22  # BR(Ah(2) -> VP VP)
     9.51673455E-06   2          22        23  # BR(Ah(2) -> VP VZ)
     5.44732294E-07   2          23        23  # BR(Ah(2) -> VZ VZ)
     2.36195940E-07   2          21        21  # BR(Ah(2) -> VG VG)
     1.92168179E-07   2          -5         5  # BR(Ah(2) -> barFd(3) Fd(3))
     2.27892822E-08   2         -15        15  # BR(Ah(2) -> barFe(3) Fe(3))
     1.48757334E-08   2          -4         4  # BR(Ah(2) -> barFu(2) Fu(2))
DECAY        46     9.91745869E+00   # Ah(3) decays
     5.99182525E-01   2          -5         5  # BR(Ah(3) -> barFd(3) Fd(3))
     2.34791679E-01   2          23        35  # BR(Ah(3) -> VZ hh(2))
     1.05813225E-01   2         -15        15  # BR(Ah(3) -> barFe(3) Fe(3))
     5.76666682E-02   2          -6         6  # BR(Ah(3) -> barFu(3) Fu(3))
     9.08335185E-04   2    -1000022   1000023  # BR(Ah(3) -> barChi(1) Chi(2))
     9.08335185E-04   2    -1000023   1000022  # BR(Ah(3) -> barChi(2) Chi(1))
     3.74086903E-04   2         -13        13  # BR(Ah(3) -> barFe(2) Fe(2))
     2.78109245E-04   2          -3         3  # BR(Ah(3) -> barFd(2) Fd(2))
     4.03882164E-05   2    -1000023   1000023  # BR(Ah(3) -> barChi(2) Chi(2))
     2.30891195E-05   2          21        21  # BR(Ah(3) -> VG VG)
     1.11353112E-05   2          23        25  # BR(Ah(3) -> VZ hh(1))
     7.59858109E-07   2          -4         4  # BR(Ah(3) -> barFu(2) Fu(2))
     6.23894442E-07   2    -2000024   2000024  # BR(Ah(3) -> Cha2(1) barCha2(1))
     5.80229209E-07   2          -1         1  # BR(Ah(3) -> barFd(1) Fd(1))
     1.64121929E-07   2          22        22  # BR(Ah(3) -> VP VP)
     1.54873280E-07   2    -1000022   1000022  # BR(Ah(3) -> barChi(1) Chi(1))
     1.00791612E-07   2         -24        24  # BR(Ah(3) -> VWm conjVWm)
     2.61876438E-08   2          22        23  # BR(Ah(3) -> VP VZ)
     8.74993260E-09   2         -11        11  # BR(Ah(3) -> barFe(1) Fe(1))
     4.90691703E-09   2          23        23  # BR(Ah(3) -> VZ VZ)
DECAY        56     1.15852426E+02   # Ah(4) decays
     5.00202152E-01   2    -2000024   2000024  # BR(Ah(4) -> Cha2(1) barCha2(1))
     4.81172128E-01   2    -1000023   1000023  # BR(Ah(4) -> barChi(2) Chi(2))
     9.23201775E-03   2    -1000022   1000023  # BR(Ah(4) -> barChi(1) Chi(2))
     9.23201775E-03   2    -1000023   1000022  # BR(Ah(4) -> barChi(2) Chi(1))
     1.14105755E-04   2    -1000022   1000022  # BR(Ah(4) -> barChi(1) Chi(1))
     3.06045175E-05   2          25        36  # BR(Ah(4) -> hh(1) Ah(2))
     9.19061160E-06   2          36        45  # BR(Ah(4) -> Ah(2) hh(3))
     2.70750186E-06   2          23        23  # BR(Ah(4) -> VZ VZ)
     2.39517168E-06   2          22        22  # BR(Ah(4) -> VP VP)
     1.77714419E-06   2          22        23  # BR(Ah(4) -> VP VZ)
     3.24488179E-07   2         -24        37  # BR(Ah(4) -> VWm conjHpm(2))
     3.24488179E-07   2         -37        24  # BR(Ah(4) -> Hpm(2) conjVWm)
     1.31958047E-07   2          23        25  # BR(Ah(4) -> VZ hh(1))
     6.02822778E-08   2          23        45  # BR(Ah(4) -> VZ hh(3))
     2.21911467E-08   2          35        36  # BR(Ah(4) -> hh(2) Ah(2))
     1.83427998E-08   2    -1000025   1000022  # BR(Ah(4) -> barChi(3) Chi(1))
     1.83427998E-08   2    -1000022   1000025  # BR(Ah(4) -> barChi(1) Chi(3))
     1.30205907E-09   2          -5         5  # BR(Ah(4) -> barFd(3) Fd(3))
     1.08222845E-09   2          -6         6  # BR(Ah(4) -> barFu(3) Fu(3))
     7.99597843E-10   2          23        35  # BR(Ah(4) -> VZ hh(2))
     2.36213689E-10   2         -15        15  # BR(Ah(4) -> barFe(3) Fe(3))
DECAY       -37     8.84885895E+00   # Hpm(2) decays
     6.25778862E-01   2          -6         5  # BR(Hpm(2) -> barFu(3) Fd(3))
     2.53875445E-01   2         -24        35  # BR(Hpm(2) -> VWm hh(2))
     1.17252257E-01   2         -16        15  # BR(Hpm(2) -> barFv(3) Fe(3))
     1.99151806E-03   2    -2000024  -1000022  # BR(Hpm(2) -> Cha2(1) barChi(1))
     4.14527900E-04   2         -14        13  # BR(Hpm(2) -> barFv(2) Fe(2))
     2.67865034E-04   2          -4         3  # BR(Hpm(2) -> barFu(2) Fd(2))
     1.79862253E-04   2    -2000024  -1000023  # BR(Hpm(2) -> Cha2(1) barChi(2))
     1.26705835E-04   2         -24        23  # BR(Hpm(2) -> VWm VZ)
     7.08901772E-05   2         -24        25  # BR(Hpm(2) -> VWm hh(1))
     1.46887857E-05   2    -1000012   1000011  # BR(Hpm(2) -> conjSv(1) Se(1))
     1.33353700E-05   2    -1000014   1000013  # BR(Hpm(2) -> conjSv(2) Se(2))
     1.33280578E-05   2    -1000016   1000015  # BR(Hpm(2) -> conjSv(3) Se(3))
     5.57281380E-07   2          -2         1  # BR(Hpm(2) -> barFu(1) Fd(1))
     1.47845137E-07   2         -24        22  # BR(Hpm(2) -> VWm VP)
     9.69585183E-09   2         -12        11  # BR(Hpm(2) -> barFv(1) Fe(1))
     1.13944941E-10   2         -24        36  # BR(Hpm(2) -> VWm Ah(2))
DECAY       -47     1.15851392E+02   # Hpm(3) decays
     9.81216868E-01   2    -2000024  -1000023  # BR(Hpm(3) -> Cha2(1) barChi(2))
     1.87377772E-02   2    -2000024  -1000022  # BR(Hpm(3) -> Cha2(1) barChi(1))
     2.66771457E-05   2         -24        36  # BR(Hpm(3) -> VWm Ah(2))
     9.25219456E-06   2         -37        36  # BR(Hpm(3) -> Hpm(2) Ah(2))
     5.67964073E-06   2         -24        22  # BR(Hpm(3) -> VWm VP)
     2.62144334E-06   2         -24        25  # BR(Hpm(3) -> VWm hh(1))
     1.97051101E-07   2         -24        23  # BR(Hpm(3) -> VWm VZ)
     1.72985263E-07   2         -37        23  # BR(Hpm(3) -> Hpm(2) VZ)
     1.60437766E-07   2         -24        45  # BR(Hpm(3) -> VWm hh(3))
     1.49146054E-07   2    -1000012   1000011  # BR(Hpm(3) -> conjSv(1) Se(1))
     1.49114709E-07   2    -1000014   1000013  # BR(Hpm(3) -> conjSv(2) Se(2))
     1.49102247E-07   2    -1000016   1000015  # BR(Hpm(3) -> conjSv(3) Se(3))
     4.79193564E-08   2     1000022   1000024  # BR(Hpm(3) -> Chi(1) barCha1(1))
     4.73837879E-08   2          -6         5  # BR(Hpm(3) -> barFu(3) Fd(3))
     3.52701929E-08   2    -2000037  -1000022  # BR(Hpm(3) -> Cha2(2) barChi(1))
     6.82192526E-09   2         -37        25  # BR(Hpm(3) -> Hpm(2) hh(1))
     5.90542607E-09   2         -24        46  # BR(Hpm(3) -> VWm Ah(3))
     2.70651374E-09   2         -24        35  # BR(Hpm(3) -> VWm hh(2))
     5.70517699E-10   2         -16        15  # BR(Hpm(3) -> barFv(3) Fe(3))
DECAY       -57     6.97013089E+02   # Hpm(4) decays
     3.83724033E-01   2    -2000024  -1000023  # BR(Hpm(4) -> Cha2(1) barChi(2))
     9.55420768E-02   2         -37        46  # BR(Hpm(4) -> Hpm(2) Ah(3))
     9.54979621E-02   2         -37        45  # BR(Hpm(4) -> Hpm(2) hh(3))
     7.93966037E-02   2    -1000006   1000003  # BR(Hpm(4) -> conjSu(3) Sd(2))
     7.90154943E-02   2    -2000002   1000005  # BR(Hpm(4) -> conjSu(4) Sd(3))
     7.85400153E-02   2    -2000004   2000005  # BR(Hpm(4) -> conjSu(5) Sd(6))
     3.90027106E-02   2        -401       403  # BR(Hpm(4) -> conjRh(1) SRum)
     3.07164919E-02   2    -1000012   1000011  # BR(Hpm(4) -> conjSv(1) Se(1))
     3.07154190E-02   2    -1000014   1000013  # BR(Hpm(4) -> conjSv(2) Se(2))
     3.07150733E-02   2    -1000016   1000015  # BR(Hpm(4) -> conjSv(3) Se(3))
     1.30227897E-02   2     1000024   1000025  # BR(Hpm(4) -> barCha1(1) Chi(3))
     1.28876651E-02   2    -2000037  -1000025  # BR(Hpm(4) -> Cha2(2) barChi(3))
     8.88692259E-03   2         -24        25  # BR(Hpm(4) -> VWm hh(1))
     7.87987813E-03   2         -24        23  # BR(Hpm(4) -> VWm VZ)
     7.23132281E-03   2    -2000024  -1000022  # BR(Hpm(4) -> Cha2(1) barChi(1))
     1.47083952E-03   2    -2000037  -1000023  # BR(Hpm(4) -> Cha2(2) barChi(2))
     1.18559163E-03   2         -37        23  # BR(Hpm(4) -> Hpm(2) VZ)
     1.13466568E-03   2         -24        46  # BR(Hpm(4) -> VWm Ah(3))
     1.05952060E-03   2         -24        45  # BR(Hpm(4) -> VWm hh(3))
     1.02951398E-03   2    -2000024  -1000025  # BR(Hpm(4) -> Cha2(1) barChi(3))
     9.59692459E-04   2         -37        25  # BR(Hpm(4) -> Hpm(2) hh(1))
     1.28280226E-04   2         -47        25  # BR(Hpm(4) -> Hpm(3) hh(1))
     9.42267629E-05   2         -24        56  # BR(Hpm(4) -> VWm Ah(4))
     6.30769553E-05   2     1000023   1000024  # BR(Hpm(4) -> Chi(2) barCha1(1))
     3.43433634E-05   2         -37        35  # BR(Hpm(4) -> Hpm(2) hh(2))
     2.60227062E-05   2          -6         5  # BR(Hpm(4) -> barFu(3) Fd(3))
     2.20403601E-05   2    -2000037  -1000022  # BR(Hpm(4) -> Cha2(2) barChi(1))
     5.72722915E-06   2         -24        35  # BR(Hpm(4) -> VWm hh(2))
     4.53224858E-06   2         -24        22  # BR(Hpm(4) -> VWm VP)
     2.50336185E-06   2    -2000024  -1000035  # BR(Hpm(4) -> Cha2(1) barChi(4))
     1.86981297E-06   2     1000022   1000024  # BR(Hpm(4) -> Chi(1) barCha1(1))
     1.35290670E-06   2         -47        45  # BR(Hpm(4) -> Hpm(3) hh(3))
     1.31219430E-06   2         -37        56  # BR(Hpm(4) -> Hpm(2) Ah(4))
     3.55664689E-07   2     1000023   1000037  # BR(Hpm(4) -> Chi(2) barCha1(2))
     3.68862146E-08   2         -16        15  # BR(Hpm(4) -> barFv(3) Fe(3))
     1.72409721E-08   2     1000022   1000037  # BR(Hpm(4) -> Chi(1) barCha1(2))
     5.99574927E-09   2        -402       403  # BR(Hpm(4) -> conjRh(2) SRum)
     5.05942615E-09   2         -47        35  # BR(Hpm(4) -> Hpm(3) hh(2))
     3.93415275E-09   2         -47        46  # BR(Hpm(4) -> Hpm(3) Ah(3))
     3.57436040E-09   2        -404       401  # BR(Hpm(4) -> conjSRdp Rh(1))
     4.11928455E-10   2         -47        23  # BR(Hpm(4) -> Hpm(3) VZ)
     4.02990764E-10   2          -4         3  # BR(Hpm(4) -> barFu(2) Fd(2))
     3.10946972E-10   2         -47        36  # BR(Hpm(4) -> Hpm(3) Ah(2))
     1.73476734E-10   2         -47        56  # BR(Hpm(4) -> Hpm(3) Ah(4))
     1.30405363E-10   2         -14        13  # BR(Hpm(4) -> barFv(2) Fe(2))
DECAY   3000022     4.04196835E-10   # sigmaO decays
     9.99413299E-01   2          -6         6  # BR(sigmaO -> barFu(3) Fu(3))
     5.85151985E-04   2          -5         5  # BR(sigmaO -> barFd(3) Fd(3))
     1.54921098E-06   2          -4         4  # BR(sigmaO -> barFu(2) Fu(2))
DECAY   3000021     4.50953635E+02   # phiO decays
     8.40036887E-02   2    -1000001   1000001  # BR(phiO -> conjSd(1) Sd(1))
     8.40036887E-02   2    -1000003   1000003  # BR(phiO -> conjSd(2) Sd(2))
     8.40035129E-02   2    -1000005   1000005  # BR(phiO -> conjSd(3) Sd(3))
     8.39627342E-02   2    -1000002   1000002  # BR(phiO -> conjSu(1) Su(1))
     8.39326535E-02   2    -1000004   1000004  # BR(phiO -> conjSu(2) Su(2))
     8.39310715E-02   2    -1000006   1000006  # BR(phiO -> conjSu(3) Su(3))
     8.27742854E-02   2    -2000001   2000001  # BR(phiO -> conjSd(4) Sd(4))
     8.27157306E-02   2    -2000002   2000002  # BR(phiO -> conjSu(4) Su(4))
     8.27047608E-02   2    -2000003   2000003  # BR(phiO -> conjSd(5) Sd(5))
     8.27047268E-02   2    -2000005   2000005  # BR(phiO -> conjSd(6) Sd(6))
     8.26722064E-02   2    -2000004   2000004  # BR(phiO -> conjSu(5) Su(5))
     8.25901555E-02   2    -2000006   2000006  # BR(phiO -> conjSu(6) Su(6))
     3.54767411E-07   2    -1000023   1000021  # BR(phiO -> barChi(2) Glu)
     3.54767411E-07   2    -1000021   1000023  # BR(phiO -> barGlu Chi(2))
     6.70281389E-08   2          -6         6  # BR(phiO -> barFu(3) Fu(3))
     3.13850566E-09   2    -1000021   1000022  # BR(phiO -> barGlu Chi(1))
     3.13850566E-09   2    -1000022   1000021  # BR(phiO -> barChi(1) Glu)
     9.28913305E-10   2          21        21  # BR(phiO -> VG VG)
     6.74007233E-10   2          21        22  # BR(phiO -> VG VP)
     4.46340125E-10   2          21        23  # BR(phiO -> VG VZ)
DECAY   1000002     4.53270491E+00   # Su(1) decays
     9.70126445E-01   2    -1000022         2  # BR(Su(1) -> barChi(1) Fu(1))
     2.98735542E-02   2    -1000023         2  # BR(Su(1) -> barChi(2) Fu(1))
     3.53007712E-10   2           1   2000024  # BR(Su(1) -> Fd(1) barCha2(1))
DECAY   1000004     4.53564235E+00   # Su(2) decays
     9.69984792E-01   2    -1000022         4  # BR(Su(2) -> barChi(1) Fu(2))
     2.99420650E-02   2    -1000023         4  # BR(Su(2) -> barChi(2) Fu(2))
     7.31430290E-05   2           3   2000024  # BR(Su(2) -> Fd(2) barCha2(1))
DECAY   1000006     3.05391072E-01   # Su(3) decays
     9.92473784E-01   2           2   1000022  # BR(Su(3) -> Fu(1) Chi(1))
     7.52621552E-03   2           2   1000023  # BR(Su(3) -> Fu(1) Chi(2))
DECAY   2000002     3.11809638E-01   # Su(4) decays
     9.91369386E-01   2           4   1000022  # BR(Su(4) -> Fu(2) Chi(1))
     8.63061369E-03   2           4   1000023  # BR(Su(4) -> Fu(2) Chi(2))
DECAY   2000004     2.62618619E+01   # Su(5) decays
     9.80754668E-01   2           6   1000023  # BR(Su(5) -> Fu(3) Chi(2))
     1.92453319E-02   2           6   1000022  # BR(Su(5) -> Fu(3) Chi(1))
DECAY   2000006     5.70201338E+01   # Su(6) decays
     4.63065060E-01   2           5   2000024  # BR(Su(6) -> Fd(3) barCha2(1))
     4.55884619E-01   2    -1000023         6  # BR(Su(6) -> barChi(2) Fu(3))
     8.10503209E-02   2    -1000022         6  # BR(Su(6) -> barChi(1) Fu(3))
Block EFFHIGGSCOUPLINGS
       25          21          21     6.72304842E-05   # hh(1)-VG-VG
       25          22          22     3.23267426E-05   # hh(1)-VP-VP
       25          22          23     5.58334383E-05   # hh(1)-VP-VZ
       35          21          21     1.53809310E-07   # hh(2)-VG-VG
       35          22          22     7.31432296E-07   # hh(2)-VP-VP
       35          22          23     4.95884209E-07   # hh(2)-VP-VZ
       45          21          21     3.60867825E-07   # hh(3)-VG-VG
       45          22          22     1.15130111E-07   # hh(3)-VP-VP
       45          22          23     3.53984965E-08   # hh(3)-VP-VZ
       55          21          21     1.19312595E-08   # hh(4)-VG-VG
       55          22          22     7.94649564E-07   # hh(4)-VP-VP
       55          22          23     5.45358103E-07   # hh(4)-VP-VZ
       36          21          21     2.66095596E-09   # Ah(2)-VG-VG
       36          22          22     9.01394358E-08   # Ah(2)-VP-VP
       36          22          23     7.22785755E-11   # Ah(2)-VP-VZ
       46          21          21     5.83204070E-07   # Ah(3)-VG-VG
       46          22          22     1.39073749E-07   # Ah(3)-VP-VP
       46          22          23     2.59714875E-07   # Ah(3)-VP-VZ
       56          21          21     1.37783603E-10   # Ah(4)-VG-VG
       56          22          22     1.34442342E-06   # Ah(4)-VP-VP
       56          22          23     2.05886466E-04   # Ah(4)-VP-VZ
Block NORMALIZEDEFFHIGGSCOUPLINGS
       25           0           0     4.04125449E-03   # SM Higgs width for mhSM = mhh(1)
       25          -1           1     1.00013067E+00   # hh(1)-barFu(1)-Fu(1)/SM with mhSM = mhh(1)
       25          -2           2     9.71048587E-01   # hh(1)-barFd(1)-Fd(1)/SM with mhSM = mhh(1)
       25          -3           3     9.70687359E-01   # hh(1)-barFd(2)-Fd(2)/SM with mhSM = mhh(1)
       25          -4           4     1.00010395E+00   # hh(1)-barFu(2)-Fu(2)/SM with mhSM = mhh(1)
       25          -5           5     9.69733026E-01   # hh(1)-barFd(3)-Fd(3)/SM with mhSM = mhh(1)
       25          -6           6     9.99298490E-01   # hh(1)-barFu(3)-Fu(3)/SM with mhSM = mhh(1)
       25         -11          11     9.70265373E-01   # hh(1)-barFe(1)-Fe(1)/SM with mhSM = mhh(1)
       25         -13          13     9.70265373E-01   # hh(1)-barFe(2)-Fe(2)/SM with mhSM = mhh(1)
       25         -15          15     9.70265374E-01   # hh(1)-barFe(3)-Fe(3)/SM with mhSM = mhh(1)
       25         -24          24     9.99077038E-01   # hh(1)-conjVWm-VWm/SM with mhSM = mhh(1)
       25          23          23     1.00006402E+00   # hh(1)-VZ-VZ/SM with mhSM = mhh(1)
       25          21          21     1.00316121E+00   # hh(1)-VG-VG/SM with mhSM = mhh(1)
       25          22          22     1.05480479E+00   # hh(1)-VP-VP/SM with mhSM = mhh(1)
       25          23          22     1.02268463E+00   # hh(1)-VP-VZ/SM with mhSM = mhh(1)
       36           0           0     8.27351208E-01   # SM Higgs width for mhSM = mAh(2)
       36          21          21     4.10706391E-05   # Ah(2)-VG-VG/SM with mhSM = mAh(2)
       36          22          22     1.96823558E-03   # Ah(2)-VP-VP/SM with mhSM = mAh(2)
       36          23          22     6.11038305E-04   # Ah(2)-VP-VZ/SM with mhSM = mAh(2)
Block IMNORMALIZEDEFFHIGGSCOUPLINGS
       36          -1           1     2.68953336E-05   # Ah(2)-barFu(1)-Fu(1)/SM with mhSM = mAh(2)
       36          -2           2     1.98599570E-05   # Ah(2)-barFd(1)-Fd(1)/SM with mhSM = mAh(2)
       36          -3           3     2.06113171E-05   # Ah(2)-barFd(2)-Fd(2)/SM with mhSM = mAh(2)
       36          -4           4     2.66195114E-05   # Ah(2)-barFu(2)-Fu(2)/SM with mhSM = mAh(2)
       36          -5           5     2.12076319E-05   # Ah(2)-barFd(3)-Fd(3)/SM with mhSM = mAh(2)
       36          -6           6     2.64816986E-05   # Ah(2)-barFu(3)-Fu(3)/SM with mhSM = mAh(2)
       36         -11          11     2.15104088E-05   # Ah(2)-barFe(1)-Fe(1)/SM with mhSM = mAh(2)
       36         -13          13     2.15104088E-05   # Ah(2)-barFe(2)-Fe(2)/SM with mhSM = mAh(2)
       36         -15          15     2.15104090E-05   # Ah(2)-barFe(3)-Fe(3)/SM with mhSM = mAh(2)
Block HIGGSSIGNALS
     1     1.59000000E+02   # number of degrees of freedom
     2     2.77613554E+02   # 𝜒²
     3     1.51638160E+02   # SM 𝜒² for mh = 125.200000 GeV
     4     4.41357846E-28   # p-value
Block HIGGSBOUNDS
 25  1     3.86642413E+00   # LHC13 [HW,Htt,H,HZ]>[inv] from 2301.10731 (ATLAS 164fb-1, M=(125, 125))
 25  2     5.37282315E+00   # expRatio
Block LILITH
     1     6.60000000E+01   # number of degrees of freedom
     2     1.84950745E+02   # 𝜒²
     3     5.47825089E+01   # SM 𝜒² for mh = 125.200000 GeV
     4     5.42408818E-29   # p-value


==> anc/LesHouches.out.MRSSM2-noInv <==
Block SPINFO
     1   FlexibleSUSY
     2   2.9.0
     5   MRSSM2
     9   4.15.4
BLOCK MODSEL
   6   0
BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   1
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    1e-11
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   1
BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.2
BLOCK SMINPUTS
   1    127.944
   2    1.1663787e-05
   3    0.1184
   4    91.1876
   5    4.18
   6    173.34
   7    1.777
   8   0
   9    80.385
   11    0.0005109989
   12   0
   13    0.10565836
   14   0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27
BLOCK FLEXIBLEDECAY
   0   1
   1   1e-10
   2   4
   3   1
   4   2
   5   1
   6   1
   7   1
   8   1
Block MINPAR
     3     1.40000000E+01   # TanBeta
Block EXTPAR
     0     1.00000000E+03   # Ms
Block HMIXIN
   101     4.48900000E+05   # BMuInput
   301    -1.40000000E+00   # LamSDInput
   302     1.00000000E-01   # LamSUInput
   303     1.10000000E+00   # LamTDInput
   304    -1.30000000E+00   # LamTUInput
   201     3.00000000E+03   # MuDInput
   202     2.50000000E+02   # MuUInput
Block MSD2IN
  1  1     3.06250000E+06   # md2Input(1,1)
  1  2     0.00000000E+00   # md2Input(1,2)
  1  3     0.00000000E+00   # md2Input(1,3)
  2  1     0.00000000E+00   # md2Input(2,1)
  2  2     3.06250000E+06   # md2Input(2,2)
  2  3     0.00000000E+00   # md2Input(2,3)
  3  1     0.00000000E+00   # md2Input(3,1)
  3  2     0.00000000E+00   # md2Input(3,2)
  3  3     3.06250000E+06   # md2Input(3,3)
Block MSOFTIN
   300     3.00000000E+01   # MDBSInput
   302     3.00000000E+03   # MDGocInput
   301     3.00000000E+03   # MDWBTInput
   111     2.25000000E+06   # moc2Input
    50     2.50000000E+05   # mRd2Input
    51     2.25000000E+06   # mRu2Input
   110     9.00000000E+06   # mT2Input
Block MSE2IN
  1  1     1.00000000E+06   # me2Input(1,1)
  1  2     0.00000000E+00   # me2Input(1,2)
  1  3     0.00000000E+00   # me2Input(1,3)
  2  1     0.00000000E+00   # me2Input(2,1)
  2  2     1.00000000E+06   # me2Input(2,2)
  2  3     0.00000000E+00   # me2Input(2,3)
  3  1     0.00000000E+00   # me2Input(3,1)
  3  2     0.00000000E+00   # me2Input(3,2)
  3  3     1.00000000E+06   # me2Input(3,3)
Block MSL2IN
  1  1     1.00000000E+06   # ml2Input(1,1)
  1  2     0.00000000E+00   # ml2Input(1,2)
  1  3     0.00000000E+00   # ml2Input(1,3)
  2  1     0.00000000E+00   # ml2Input(2,1)
  2  2     1.00000000E+06   # ml2Input(2,2)
  2  3     0.00000000E+00   # ml2Input(2,3)
  3  1     0.00000000E+00   # ml2Input(3,1)
  3  2     0.00000000E+00   # ml2Input(3,2)
  3  3     1.00000000E+06   # ml2Input(3,3)
Block MSQ2IN
  1  1     3.06250000E+06   # mq2Input(1,1)
  1  2     0.00000000E+00   # mq2Input(1,2)
  1  3     0.00000000E+00   # mq2Input(1,3)
  2  1     0.00000000E+00   # mq2Input(2,1)
  2  2     3.06250000E+06   # mq2Input(2,2)
  2  3     0.00000000E+00   # mq2Input(2,3)
  3  1     0.00000000E+00   # mq2Input(3,1)
  3  2     0.00000000E+00   # mq2Input(3,2)
  3  3     3.06250000E+06   # mq2Input(3,3)
Block NMSSMRUNIN
    10     1.60000000E+05   # mS2Input
Block MSU2IN
  1  1     3.06250000E+06   # mu2Input(1,1)
  1  2     0.00000000E+00   # mu2Input(1,2)
  1  3     0.00000000E+00   # mu2Input(1,3)
  2  1     0.00000000E+00   # mu2Input(2,1)
  2  2     3.06250000E+06   # mu2Input(2,2)
  2  3     0.00000000E+00   # mu2Input(2,3)
  3  1     0.00000000E+00   # mu2Input(3,1)
  3  2     0.00000000E+00   # mu2Input(3,2)
  3  3     3.06250000E+06   # mu2Input(3,3)
Block gauge Q= 1.00000000E+03
     1     3.61656950E-01   # g1 * 0.7745966692414834
     2     6.32576530E-01   # g2
     3     1.02195010E+00   # g3
Block Yu Q= 1.00000000E+03
  1  1     7.18582595E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.27121433E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.64570984E-01   # Yu(3,3)
Block Yd Q= 1.00000000E+03
  1  1     1.96778789E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     4.30842425E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     1.93848850E-01   # Yd(3,3)
Block Ye Q= 1.00000000E+03
  1  1     4.01953455E-05   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     8.31111433E-03   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     1.39742652E-01   # Ye(3,3)
Block MSQ2 Q= 1.00000000E+03
  1  1     3.06250007E+06   # mq2(1,1)
  1  2     0.00000000E+00   # mq2(1,2)
  1  3     0.00000000E+00   # mq2(1,3)
  2  1     0.00000000E+00   # mq2(2,1)
  2  2     3.06250007E+06   # mq2(2,2)
  2  3     0.00000000E+00   # mq2(2,3)
  3  1     0.00000000E+00   # mq2(3,1)
  3  2     0.00000000E+00   # mq2(3,2)
  3  3     3.06249960E+06   # mq2(3,3)
Block MSE2 Q= 1.00000000E+03
  1  1     9.99999983E+05   # me2(1,1)
  1  2     0.00000000E+00   # me2(1,2)
  1  3     0.00000000E+00   # me2(1,3)
  2  1     0.00000000E+00   # me2(2,1)
  2  2     9.99999983E+05   # me2(2,2)
  2  3     0.00000000E+00   # me2(2,3)
  3  1     0.00000000E+00   # me2(3,1)
  3  2     0.00000000E+00   # me2(3,2)
  3  3     9.99999988E+05   # me2(3,3)
Block MSL2 Q= 1.00000000E+03
  1  1     1.00000002E+06   # ml2(1,1)
  1  2     0.00000000E+00   # ml2(1,2)
  1  3     0.00000000E+00   # ml2(1,3)
  2  1     0.00000000E+00   # ml2(2,1)
  2  2     1.00000002E+06   # ml2(2,2)
  2  3     0.00000000E+00   # ml2(2,3)
  3  1     0.00000000E+00   # ml2(3,1)
  3  2     0.00000000E+00   # ml2(3,2)
  3  3     1.00000003E+06   # ml2(3,3)
Block MSU2 Q= 1.00000000E+03
  1  1     3.06250006E+06   # mu2(1,1)
  1  2     0.00000000E+00   # mu2(1,2)
  1  3     0.00000000E+00   # mu2(1,3)
  2  1     0.00000000E+00   # mu2(2,1)
  2  2     3.06250006E+06   # mu2(2,2)
  2  3     0.00000000E+00   # mu2(2,3)
  3  1     0.00000000E+00   # mu2(3,1)
  3  2     0.00000000E+00   # mu2(3,2)
  3  3     3.06249923E+06   # mu2(3,3)
Block MSD2 Q= 1.00000000E+03
  1  1     3.06250005E+06   # md2(1,1)
  1  2     0.00000000E+00   # md2(1,2)
  1  3     0.00000000E+00   # md2(1,3)
  2  1     0.00000000E+00   # md2(2,1)
  2  2     3.06250005E+06   # md2(2,2)
  2  3     0.00000000E+00   # md2(2,3)
  3  1     0.00000000E+00   # md2(3,1)
  3  2     0.00000000E+00   # md2(3,2)
  3  3     3.06249993E+06   # md2(3,3)
Block MSOFT Q= 1.00000000E+03
    21    -8.82540397E+06   # mHd2
    22    -8.48632693E+05   # mHu2
   110     8.99999994E+06   # mT2
   111     2.25000012E+06   # moc2
   300     2.99999996E+01   # MDBS
   301     3.00000001E+03   # MDWBT
   302     2.99999979E+03   # MDGoc
    50     2.50000010E+05   # mRd2
    51     2.24999989E+06   # mRu2
Block NMSSMRUN Q= 1.00000000E+03
    10     1.59999998E+05   # mS2
     5    -6.82514773E+02   # vS
Block MASS
        24     8.03644200E+01   # VWm
       404     3.85964626E+03   # SRdp
       403     1.82851855E+03   # SRum
   1000021     3.11986233E+03   # Glu
   3000022     1.94879001E+03   # sigmaO
   3000021     5.99405916E+03   # phiO
   2000024     2.36408374E+02   # Cha2(1)
   2000037     3.05864713E+03   # Cha2(2)
   1000024     3.04865723E+03   # Cha1(1)
   1000037     3.80427577E+03   # Cha1(2)
       401     1.82089839E+03   # Rh(1)
       402     3.86062808E+03   # Rh(2)
   1000012     1.06483785E+03   # Sv(1)
   1000014     1.06483863E+03   # Sv(2)
   1000016     1.06505897E+03   # Sv(3)
   1000022     2.39112629E+01   # Chi(1)
   1000023     2.39145782E+02   # Chi(2)
   1000025     3.05321379E+03   # Chi(3)
   1000035     3.80524592E+03   # Chi(4)
        37     2.56570786E+03   # Hpm(2)
        47     3.13685942E+03   # Hpm(3)
        57     6.80392691E+03   # Hpm(4)
        25     1.25160550E+02   # hh(1)
        35     8.97642412E+02   # hh(2)
        45     2.56804932E+03   # hh(3)
        55     6.80398950E+03   # hh(4)
        36     1.85347264E+02   # Ah(2)
        46     2.56725404E+03   # Ah(3)
        56     3.13689390E+03   # Ah(4)
   1000001     1.94072230E+03   # Sd(1)
   1000003     1.94072230E+03   # Sd(2)
   1000005     1.94072793E+03   # Sd(3)
   2000001     1.97938198E+03   # Sd(4)
   2000003     1.98152887E+03   # Sd(5)
   2000005     1.98152992E+03   # Sd(6)
   1000011     9.96264430E+02   # Se(1)
   1000013     9.97009556E+02   # Se(2)
   1000015     9.97012225E+02   # Se(3)
   2000011     1.06598236E+03   # Se(4)
   2000013     1.06598315E+03   # Se(5)
   2000015     1.06620513E+03   # Se(6)
   1000002     1.94203180E+03   # Su(1)
   1000004     1.94299266E+03   # Su(2)
   1000006     1.94304316E+03   # Su(3)
   2000002     1.98119040E+03   # Su(4)
   2000004     1.98253272E+03   # Su(5)
   2000006     1.98505883E+03   # Su(6)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        11     5.28587763E-04   # Fe(1)
        13     1.07184258E-01   # Fe(2)
        15     1.78380863E+00   # Fe(3)
         1     4.31845317E-03   # Fd(1)
         3     8.55330235E-02   # Fd(2)
         5     3.39941791E+00   # Fd(3)
         2     2.24720850E-03   # Fu(1)
         4     8.31845163E-01   # Fu(2)
         6     1.76336336E+02   # Fu(3)
        22     0.00000000E+00   # VP
        23     9.10687667E+01   # VZ
Block U1MIX
  1  1     9.99887809E-01   # Re(UM1(1,1))
  1  2    -1.49789634E-02   # Re(UM1(1,2))
  2  1     1.49789634E-02   # Re(UM1(2,1))
  2  2     9.99887809E-01   # Re(UM1(2,2))
Block U2MIX
  1  1     7.34332663E-02   # Re(UM2(1,1))
  1  2    -9.97300133E-01   # Re(UM2(1,2))
  2  1     9.97300133E-01   # Re(UM2(2,1))
  2  2     7.34332663E-02   # Re(UM2(2,2))
Block V1MIX
  1  1     9.99899614E-01   # Re(UP1(1,1))
  1  2    -1.41690534E-02   # Re(UP1(1,2))
  2  1     1.41690534E-02   # Re(UP1(2,1))
  2  2     9.99899614E-01   # Re(UP1(2,2))
Block V2MIX
  1  1    -3.03093204E-02   # Re(UP2(1,1))
  1  2     9.99540567E-01   # Re(UP2(1,2))
  2  1     9.99540567E-01   # Re(UP2(2,1))
  2  2     3.03093204E-02   # Re(UP2(2,2))
Block PSEUDOSCALARMIX
  1  1     6.89865240E-02   # ZA(1,1)
  1  2    -9.97617591E-01   # ZA(1,2)
  1  3     2.64669051E-05   # ZA(1,3)
  1  4    -3.94749737E-05   # ZA(1,4)
  2  1    -1.53255174E-06   # ZA(2,1)
  2  2     2.64354725E-05   # ZA(2,2)
  2  3     9.99999959E-01   # ZA(2,3)
  2  4    -2.86607741E-04   # ZA(2,4)
  3  1     9.97617581E-01   # ZA(3,1)
  3  2     6.89865290E-02   # ZA(3,2)
  3  3    -3.35843441E-07   # ZA(3,3)
  3  4    -1.43235831E-04   # ZA(3,4)
  4  1     1.45617392E-04   # ZA(4,1)
  4  2    -2.94920103E-05   # ZA(4,2)
  4  3     2.86608741E-04   # ZA(4,3)
  4  4     9.99999948E-01   # ZA(4,4)
Block DSQMIX
  1  1     0.00000000E+00   # ZD(1,1)
  1  2     0.00000000E+00   # ZD(1,2)
  1  3     0.00000000E+00   # ZD(1,3)
  1  4     1.00000000E+00   # ZD(1,4)
  1  5     0.00000000E+00   # ZD(1,5)
  1  6     0.00000000E+00   # ZD(1,6)
  2  1     0.00000000E+00   # ZD(2,1)
  2  2     0.00000000E+00   # ZD(2,2)
  2  3     0.00000000E+00   # ZD(2,3)
  2  4     0.00000000E+00   # ZD(2,4)
  2  5     1.00000000E+00   # ZD(2,5)
  2  6     0.00000000E+00   # ZD(2,6)
  3  1     0.00000000E+00   # ZD(3,1)
  3  2     0.00000000E+00   # ZD(3,2)
  3  3     0.00000000E+00   # ZD(3,3)
  3  4     0.00000000E+00   # ZD(3,4)
  3  5     0.00000000E+00   # ZD(3,5)
  3  6     1.00000000E+00   # ZD(3,6)
  4  1     0.00000000E+00   # ZD(4,1)
  4  2     0.00000000E+00   # ZD(4,2)
  4  3     1.00000000E+00   # ZD(4,3)
  4  4     0.00000000E+00   # ZD(4,4)
  4  5     0.00000000E+00   # ZD(4,5)
  4  6     0.00000000E+00   # ZD(4,6)
  5  1     1.00000000E+00   # ZD(5,1)
  5  2     0.00000000E+00   # ZD(5,2)
  5  3     0.00000000E+00   # ZD(5,3)
  5  4     0.00000000E+00   # ZD(5,4)
  5  5     0.00000000E+00   # ZD(5,5)
  5  6     0.00000000E+00   # ZD(5,6)
  6  1     0.00000000E+00   # ZD(6,1)
  6  2     1.00000000E+00   # ZD(6,2)
  6  3     0.00000000E+00   # ZD(6,3)
  6  4     0.00000000E+00   # ZD(6,4)
  6  5     0.00000000E+00   # ZD(6,5)
  6  6     0.00000000E+00   # ZD(6,6)
Block SELMIX
  1  1     0.00000000E+00   # ZE(1,1)
  1  2     0.00000000E+00   # ZE(1,2)
  1  3     0.00000000E+00   # ZE(1,3)
  1  4     0.00000000E+00   # ZE(1,4)
  1  5     0.00000000E+00   # ZE(1,5)
  1  6     1.00000000E+00   # ZE(1,6)
  2  1     0.00000000E+00   # ZE(2,1)
  2  2     0.00000000E+00   # ZE(2,2)
  2  3     0.00000000E+00   # ZE(2,3)
  2  4     0.00000000E+00   # ZE(2,4)
  2  5     1.00000000E+00   # ZE(2,5)
  2  6     0.00000000E+00   # ZE(2,6)
  3  1     0.00000000E+00   # ZE(3,1)
  3  2     0.00000000E+00   # ZE(3,2)
  3  3     0.00000000E+00   # ZE(3,3)
  3  4     1.00000000E+00   # ZE(3,4)
  3  5     0.00000000E+00   # ZE(3,5)
  3  6     0.00000000E+00   # ZE(3,6)
  4  1     1.00000000E+00   # ZE(4,1)
  4  2     0.00000000E+00   # ZE(4,2)
  4  3     0.00000000E+00   # ZE(4,3)
  4  4     0.00000000E+00   # ZE(4,4)
  4  5     0.00000000E+00   # ZE(4,5)
  4  6     0.00000000E+00   # ZE(4,6)
  5  1     0.00000000E+00   # ZE(5,1)
  5  2     1.00000000E+00   # ZE(5,2)
  5  3     0.00000000E+00   # ZE(5,3)
  5  4     0.00000000E+00   # ZE(5,4)
  5  5     0.00000000E+00   # ZE(5,5)
  5  6     0.00000000E+00   # ZE(5,6)
  6  1     0.00000000E+00   # ZE(6,1)
  6  2     0.00000000E+00   # ZE(6,2)
  6  3     1.00000000E+00   # ZE(6,3)
  6  4     0.00000000E+00   # ZE(6,4)
  6  5     0.00000000E+00   # ZE(6,5)
  6  6     0.00000000E+00   # ZE(6,6)
Block SCALARMIX
  1  1    -6.91269949E-02   # ZH(1,1)
  1  2    -9.97569110E-01   # ZH(1,2)
  1  3    -3.34595148E-03   # ZH(1,3)
  1  4    -8.13225507E-03   # ZH(1,4)
  2  1    -2.49747410E-02   # ZH(2,1)
  2  2     5.08231320E-03   # ZH(2,2)
  2  3    -9.99675150E-01   # ZH(2,3)
  2  4     1.64122947E-04   # ZH(2,4)
  3  1    -9.97290733E-01   # ZH(3,1)
  3  2     6.89939901E-02   # ZH(3,2)
  3  3     2.52665178E-02   # ZH(3,3)
  3  4     3.55345229E-03   # ZH(3,4)
  4  1     2.98588324E-03   # ZH(4,1)
  4  2    -8.35881673E-03   # ZH(4,2)
  4  3     4.70779893E-05   # ZH(4,3)
  4  4     9.99960605E-01   # ZH(4,4)
Block RHMIX
  1  1     1.13583860E-04   # ZHR(1,1)
  1  2     9.99999994E-01   # ZHR(1,2)
  2  1     9.99999994E-01   # ZHR(2,1)
  2  2    -1.13583860E-04   # ZHR(2,2)
Block N1MIX
  1  1     9.80634498E-01   # Re(ZN1(1,1))
  1  2     1.04780815E-02   # Re(ZN1(1,2))
  1  3    -8.45958828E-04   # Re(ZN1(1,3))
  1  4    -1.95564502E-01   # Re(ZN1(1,4))
  2  1     1.95844615E-01   # Re(ZN1(2,1))
  2  2    -5.09247927E-02   # Re(ZN1(2,2))
  2  3    -2.61916705E-04   # Re(ZN1(2,3))
  2  4     9.79311740E-01   # Re(ZN1(2,4))
  3  1    -2.94209841E-04   # Re(ZN1(3,1))
  3  2     9.98606252E-01   # Re(ZN1(3,2))
  3  3     9.08679370E-03   # Re(ZN1(3,3))
  3  4     5.19893858E-02   # Re(ZN1(3,4))
  4  1    -8.83581638E-04   # Re(ZN1(4,1))
  4  2     9.07898143E-03   # Re(ZN1(4,2))
  4  3    -9.99958322E-01   # Re(ZN1(4,3))
  4  4     3.81374131E-04   # Re(ZN1(4,4))
Block N2MIX
  1  1     9.95281315E-01   # Re(ZN2(1,1))
  1  2    -2.38263467E-03   # Re(ZN2(1,2))
  1  3     4.92766214E-03   # Re(ZN2(1,3))
  1  4    -9.68769635E-02   # Re(ZN2(1,4))
  2  1     9.69047933E-02   # Re(ZN2(2,1))
  2  2     2.12965656E-02   # Re(ZN2(2,2))
  2  3     4.37200077E-04   # Re(ZN2(2,3))
  2  4     9.95065689E-01   # Re(ZN2(2,4))
  3  1     3.56006128E-04   # Re(ZN2(3,1))
  3  2     9.99722712E-01   # Re(ZN2(3,2))
  3  3    -9.76078745E-03   # Re(ZN2(3,3))
  3  4    -2.14266172E-02   # Re(ZN2(3,4))
  4  1    -4.94359794E-03   # Re(ZN2(4,1))
  4  2     9.76109530E-03   # Re(ZN2(4,2))
  4  3     9.99940125E-01   # Re(ZN2(4,3))
  4  4    -1.66816494E-04   # Re(ZN2(4,4))
Block CHARGEMIX
  1  1     6.94456732E-02   # ZP(1,1)
  1  2    -9.97551802E-01   # ZP(1,2)
  1  3     5.94663446E-03   # ZP(1,3)
  1  4     5.68664975E-03   # ZP(1,4)
  2  1    -9.97581083E-01   # ZP(2,1)
  2  2    -6.94178320E-02   # ZP(2,2)
  2  3     2.72743549E-03   # ZP(2,3)
  2  4     2.38934763E-03   # ZP(2,4)
  3  1    -2.27518174E-04   # ZP(3,1)
  3  2    -2.04989788E-04   # ZP(3,2)
  3  3    -7.07523607E-01   # ZP(3,3)
  3  4     7.06689643E-01   # ZP(3,4)
  4  1     3.03809085E-03   # ZP(4,1)
  4  2     8.45721892E-03   # ZP(4,2)
  4  3     7.06659426E-01   # ZP(4,3)
  4  4     7.07496785E-01   # ZP(4,4)
Block USQMIX
  1  1     0.00000000E+00   # ZU(1,1)
  1  2     0.00000000E+00   # ZU(1,2)
  1  3     0.00000000E+00   # ZU(1,3)
  1  4     0.00000000E+00   # ZU(1,4)
  1  5     0.00000000E+00   # ZU(1,5)
  1  6     1.00000000E+00   # ZU(1,6)
  2  1     0.00000000E+00   # ZU(2,1)
  2  2     0.00000000E+00   # ZU(2,2)
  2  3     0.00000000E+00   # ZU(2,3)
  2  4     0.00000000E+00   # ZU(2,4)
  2  5     1.00000000E+00   # ZU(2,5)
  2  6     0.00000000E+00   # ZU(2,6)
  3  1     0.00000000E+00   # ZU(3,1)
  3  2     0.00000000E+00   # ZU(3,2)
  3  3     0.00000000E+00   # ZU(3,3)
  3  4     1.00000000E+00   # ZU(3,4)
  3  5     0.00000000E+00   # ZU(3,5)
  3  6     0.00000000E+00   # ZU(3,6)
  4  1     1.00000000E+00   # ZU(4,1)
  4  2     0.00000000E+00   # ZU(4,2)
  4  3     0.00000000E+00   # ZU(4,3)
  4  4     0.00000000E+00   # ZU(4,4)
  4  5     0.00000000E+00   # ZU(4,5)
  4  6     0.00000000E+00   # ZU(4,6)
  5  1     0.00000000E+00   # ZU(5,1)
  5  2     1.00000000E+00   # ZU(5,2)
  5  3     0.00000000E+00   # ZU(5,3)
  5  4     0.00000000E+00   # ZU(5,4)
  5  5     0.00000000E+00   # ZU(5,5)
  5  6     0.00000000E+00   # ZU(5,6)
  6  1     0.00000000E+00   # ZU(6,1)
  6  2     0.00000000E+00   # ZU(6,2)
  6  3     1.00000000E+00   # ZU(6,3)
  6  4     0.00000000E+00   # ZU(6,4)
  6  5     0.00000000E+00   # ZU(6,5)
  6  6     0.00000000E+00   # ZU(6,6)
Block SNUMIX
  1  1     1.00000000E+00   # ZV(1,1)
  1  2     0.00000000E+00   # ZV(1,2)
  1  3     0.00000000E+00   # ZV(1,3)
  2  1     0.00000000E+00   # ZV(2,1)
  2  2     1.00000000E+00   # ZV(2,2)
  2  3     0.00000000E+00   # ZV(2,3)
  3  1     0.00000000E+00   # ZV(3,1)
  3  2     0.00000000E+00   # ZV(3,2)
  3  3     1.00000000E+00   # ZV(3,3)
Block UELMIX
  1  1     1.00000000E+00   # Re(ZEL(1,1))
  1  2     0.00000000E+00   # Re(ZEL(1,2))
  1  3     0.00000000E+00   # Re(ZEL(1,3))
  2  1     0.00000000E+00   # Re(ZEL(2,1))
  2  2     1.00000000E+00   # Re(ZEL(2,2))
  2  3     0.00000000E+00   # Re(ZEL(2,3))
  3  1     0.00000000E+00   # Re(ZEL(3,1))
  3  2     0.00000000E+00   # Re(ZEL(3,2))
  3  3     1.00000000E+00   # Re(ZEL(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(ZER(1,1))
  1  2     0.00000000E+00   # Re(ZER(1,2))
  1  3     0.00000000E+00   # Re(ZER(1,3))
  2  1     0.00000000E+00   # Re(ZER(2,1))
  2  2     1.00000000E+00   # Re(ZER(2,2))
  2  3     0.00000000E+00   # Re(ZER(2,3))
  3  1     0.00000000E+00   # Re(ZER(3,1))
  3  2     0.00000000E+00   # Re(ZER(3,2))
  3  3     1.00000000E+00   # Re(ZER(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(ZDL(1,1))
  1  2     0.00000000E+00   # Re(ZDL(1,2))
  1  3     0.00000000E+00   # Re(ZDL(1,3))
  2  1     0.00000000E+00   # Re(ZDL(2,1))
  2  2     1.00000000E+00   # Re(ZDL(2,2))
  2  3     0.00000000E+00   # Re(ZDL(2,3))
  3  1     0.00000000E+00   # Re(ZDL(3,1))
  3  2     0.00000000E+00   # Re(ZDL(3,2))
  3  3     1.00000000E+00   # Re(ZDL(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(ZDR(1,1))
  1  2     0.00000000E+00   # Re(ZDR(1,2))
  1  3     0.00000000E+00   # Re(ZDR(1,3))
  2  1     0.00000000E+00   # Re(ZDR(2,1))
  2  2     1.00000000E+00   # Re(ZDR(2,2))
  2  3     0.00000000E+00   # Re(ZDR(2,3))
  3  1     0.00000000E+00   # Re(ZDR(3,1))
  3  2     0.00000000E+00   # Re(ZDR(3,2))
  3  3     1.00000000E+00   # Re(ZDR(3,3))
Block UULMIX
  1  1     1.00000000E+00   # Re(ZUL(1,1))
  1  2     0.00000000E+00   # Re(ZUL(1,2))
  1  3     0.00000000E+00   # Re(ZUL(1,3))
  2  1     0.00000000E+00   # Re(ZUL(2,1))
  2  2     1.00000000E+00   # Re(ZUL(2,2))
  2  3     0.00000000E+00   # Re(ZUL(2,3))
  3  1     0.00000000E+00   # Re(ZUL(3,1))
  3  2     0.00000000E+00   # Re(ZUL(3,2))
  3  3     1.00000000E+00   # Re(ZUL(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(ZUR(1,1))
  1  2     0.00000000E+00   # Re(ZUR(1,2))
  1  3     0.00000000E+00   # Re(ZUR(1,3))
  2  1     0.00000000E+00   # Re(ZUR(2,1))
  2  2     1.00000000E+00   # Re(ZUR(2,2))
  2  3     0.00000000E+00   # Re(ZUR(2,3))
  3  1     0.00000000E+00   # Re(ZUR(3,1))
  3  2     0.00000000E+00   # Re(ZUR(3,2))
  3  3     1.00000000E+00   # Re(ZUR(3,3))
Block HMIX Q= 1.00000000E+03
     1     0.00000000E+00   # Mu
    10     1.49821840E+00   # ArcTan(vu/vd)
   101     4.48899926E+05   # BMu
   102     1.79873933E+01   # vd
   103     2.47400261E+02   # vu
   310     1.00731015E+00   # vT
   201     2.99999995E+03   # MuD
   202     2.49999949E+02   # MuU
   203     0.00000000E+00   # BMuD
   204     0.00000000E+00   # BMuU
   301    -1.39999998E+00   # LamSD
   302     9.99999795E-02   # LamSU
   303     1.09999991E+00   # LamTD
   304    -1.29999964E+00   # LamTU
Block DCINFO
     1   FlexibleSUSY
     2   2.9.0
     5   MRSSM2
     9   4.15.4
DECAY        25     6.64920210E-03   # hh(1) decays
     4.14834802E-01   2    -1000022   1000022  # BR(hh(1) -> barChi(1) Chi(1))
     3.31730663E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     1.28496759E-01   2         -24        24  # BR(hh(1) -> VWm conjVWm)
     5.30304698E-02   2          21        21  # BR(hh(1) -> VG VG)
     3.54821087E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     1.72498101E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     1.64219761E-02   2          23        23  # BR(hh(1) -> VZ VZ)
     1.53259322E-03   2          22        22  # BR(hh(1) -> VP VP)
     9.44444221E-04   2          22        23  # BR(hh(1) -> VP VZ)
     1.50367108E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     1.25594802E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
     3.21920516E-07   2          -1         1  # BR(hh(1) -> barFd(1) Fd(1))
     8.71347545E-08   2          -2         2  # BR(hh(1) -> barFu(1) Fu(1))
     2.93768881E-09   2         -11        11  # BR(hh(1) -> barFe(1) Fe(1))
DECAY        35     2.23943473E-01   # hh(2) decays
     4.77352391E-01   2    -2000024   2000024  # BR(hh(2) -> Cha2(1) barCha2(1))
     4.50290596E-01   2    -1000023   1000023  # BR(hh(2) -> barChi(2) Chi(2))
     1.49561150E-02   2    -1000022   1000023  # BR(hh(2) -> barChi(1) Chi(2))
     1.49561150E-02   2    -1000023   1000022  # BR(hh(2) -> barChi(2) Chi(1))
     1.48056764E-02   2          25        25  # BR(hh(2) -> hh(1) hh(1))
     9.93397018E-03   2         -24        24  # BR(hh(2) -> VWm conjVWm)
     6.68298832E-03   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     5.14446370E-03   2          23        23  # BR(hh(2) -> VZ VZ)
     4.58734212E-03   2          -6         6  # BR(hh(2) -> barFu(3) Fu(3))
     1.01610655E-03   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     2.17205684E-04   2    -1000022   1000022  # BR(hh(2) -> barChi(1) Chi(1))
     3.10128332E-05   2          36        36  # BR(hh(2) -> Ah(2) Ah(2))
     8.59389612E-06   2          22        22  # BR(hh(2) -> VP VP)
     7.65803302E-06   2          22        23  # BR(hh(2) -> VP VZ)
     3.59238211E-06   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     3.05540553E-06   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     3.04016440E-06   2          21        21  # BR(hh(2) -> VG VG)
     7.17329951E-08   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     6.37169302E-09   2          -1         1  # BR(hh(2) -> barFd(1) Fd(1))
DECAY        45     9.27297439E+00   # hh(3) decays
     6.40485048E-01   2          -5         5  # BR(hh(3) -> barFd(3) Fd(3))
     1.52659051E-01   2          25        35  # BR(hh(3) -> hh(1) hh(2))
     1.13128367E-01   2         -15        15  # BR(hh(3) -> barFe(3) Fe(3))
     6.09032017E-02   2          -6         6  # BR(hh(3) -> barFu(3) Fu(3))
     2.50032435E-02   2          35        35  # BR(hh(3) -> hh(2) hh(2))
     2.45222002E-03   2         -24        24  # BR(hh(3) -> VWm conjVWm)
     1.37568813E-03   2          23        23  # BR(hh(3) -> VZ VZ)
     8.37594938E-04   2    -1000023   1000023  # BR(hh(3) -> barChi(2) Chi(2))
     8.20360713E-04   2    -1000022   1000023  # BR(hh(3) -> barChi(1) Chi(2))
     8.20360713E-04   2    -1000023   1000022  # BR(hh(3) -> barChi(2) Chi(1))
     6.02671783E-04   2          36        36  # BR(hh(3) -> Ah(2) Ah(2))
     3.99949270E-04   2         -13        13  # BR(hh(3) -> barFe(2) Fe(2))
     2.97217911E-04   2          -3         3  # BR(hh(3) -> barFd(2) Fd(2))
     1.42817952E-04   2    -2000024   2000024  # BR(hh(3) -> Cha2(1) barCha2(1))
     1.43993692E-05   2    -1000011   1000011  # BR(hh(3) -> conjSe(1) Se(1))
     1.25129084E-05   2    -1000013   1000013  # BR(hh(3) -> conjSe(2) Se(2))
     1.25064544E-05   2    -1000015   1000015  # BR(hh(3) -> conjSe(3) Se(3))
     9.46340632E-06   2          21        21  # BR(hh(3) -> VG VG)
     4.95309431E-06   2          25        25  # BR(hh(3) -> hh(1) hh(1))
     3.71586833E-06   2    -2000015   2000015  # BR(hh(3) -> conjSe(6) Se(6))
     3.71430322E-06   2    -2000013   2000013  # BR(hh(3) -> conjSe(5) Se(5))
     2.84689420E-06   2    -2000011   2000011  # BR(hh(3) -> conjSe(4) Se(4))
     1.95959184E-06   2    -1000012   1000012  # BR(hh(3) -> conjSv(1) Sv(1))
     1.95958867E-06   2    -1000014   1000014  # BR(hh(3) -> conjSv(2) Sv(2))
     1.95869533E-06   2    -1000016   1000016  # BR(hh(3) -> conjSv(3) Sv(3))
     8.05566741E-07   2          -4         4  # BR(hh(3) -> barFu(2) Fu(2))
     6.38231248E-07   2    -1000022   1000022  # BR(hh(3) -> barChi(1) Chi(1))
     6.19946740E-07   2          -1         1  # BR(hh(3) -> barFd(1) Fd(1))
     1.20403475E-07   2          22        22  # BR(hh(3) -> VP VP)
     2.26786408E-08   2          22        23  # BR(hh(3) -> VP VZ)
     9.35485618E-09   2         -11        11  # BR(hh(3) -> barFe(1) Fe(1))
DECAY        55     6.96435721E+02   # hh(4) decays
     1.95170354E-01   2    -2000024   2000024  # BR(hh(4) -> Cha2(1) barCha2(1))
     1.88906436E-01   2    -1000023   1000023  # BR(hh(4) -> barChi(2) Chi(2))
     9.56393583E-02   2         -37        37  # BR(hh(4) -> Hpm(2) conjHpm(2))
     4.78020321E-02   2          46        46  # BR(hh(4) -> Ah(3) Ah(3))
     4.77577102E-02   2          45        45  # BR(hh(4) -> hh(3) hh(3))
     3.97434343E-02   2    -1000003   1000003  # BR(hh(4) -> conjSd(2) Sd(2))
     3.97433787E-02   2    -1000005   1000005  # BR(hh(4) -> conjSd(3) Sd(3))
     3.97186245E-02   2    -1000006   1000006  # BR(hh(4) -> conjSu(3) Su(3))
     3.93355435E-02   2    -2000002   2000002  # BR(hh(4) -> conjSu(4) Su(4))
     3.93338644E-02   2    -2000005   2000005  # BR(hh(4) -> conjSd(6) Sd(6))
     3.92715349E-02   2    -2000004   2000004  # BR(hh(4) -> conjSu(5) Su(5))
     1.95353671E-02   2        -403       403  # BR(hh(4) -> conjSRum SRum)
     1.94990331E-02   2        -401       401  # BR(hh(4) -> conjRh(1) Rh(1))
     1.54212713E-02   2    -1000011   1000011  # BR(hh(4) -> conjSe(1) Se(1))
     1.54202056E-02   2    -1000013   1000013  # BR(hh(4) -> conjSe(2) Se(2))
     1.54202018E-02   2    -1000015   1000015  # BR(hh(4) -> conjSe(3) Se(3))
     1.53200988E-02   2    -1000012   1000012  # BR(hh(4) -> conjSv(1) Sv(1))
     1.53200976E-02   2    -1000014   1000014  # BR(hh(4) -> conjSv(2) Sv(2))
     1.53197532E-02   2    -1000016   1000016  # BR(hh(4) -> conjSv(3) Sv(3))
     1.31219205E-02   2    -1000024   1000024  # BR(hh(4) -> Cha1(1) barCha1(1))
     1.27975428E-02   2    -2000037   2000037  # BR(hh(4) -> Cha2(2) barCha2(2))
     6.53487317E-03   2         -24        24  # BR(hh(4) -> VWm conjVWm)
     4.93314104E-03   2          25        25  # BR(hh(4) -> hh(1) hh(1))
     4.41687928E-03   2          23        23  # BR(hh(4) -> VZ VZ)
     3.58125412E-03   2    -1000023   1000022  # BR(hh(4) -> barChi(2) Chi(1))
     3.58125412E-03   2    -1000022   1000023  # BR(hh(4) -> barChi(1) Chi(2))
     1.17601265E-03   2         -37        24  # BR(hh(4) -> Hpm(2) conjVWm)
     1.17601265E-03   2         -24        37  # BR(hh(4) -> VWm conjHpm(2))
     1.14534473E-03   2          23        46  # BR(hh(4) -> VZ Ah(3))
     1.03274715E-03   2    -2000037   2000024  # BR(hh(4) -> Cha2(2) barCha2(1))
     1.03274715E-03   2    -2000024   2000037  # BR(hh(4) -> Cha2(1) barCha2(2))
     9.55297659E-04   2          25        45  # BR(hh(4) -> hh(1) hh(3))
     2.59760610E-04   2    -1000023   1000025  # BR(hh(4) -> barChi(2) Chi(3))
     2.59760610E-04   2    -1000025   1000023  # BR(hh(4) -> barChi(3) Chi(2))
     9.39504270E-05   2         -47        24  # BR(hh(4) -> Hpm(3) conjVWm)
     9.39504270E-05   2         -24        47  # BR(hh(4) -> VWm conjHpm(3))
     4.50575799E-05   2    -1000022   1000022  # BR(hh(4) -> barChi(1) Chi(1))
     3.46396270E-05   2          35        45  # BR(hh(4) -> hh(2) hh(3))
     2.91688079E-05   2          -6         6  # BR(hh(4) -> barFu(3) Fu(3))
     7.34747971E-06   2          25        35  # BR(hh(4) -> hh(1) hh(2))
     3.06464030E-06   2    -1000025   1000022  # BR(hh(4) -> barChi(3) Chi(1))
     3.06464030E-06   2    -1000022   1000025  # BR(hh(4) -> barChi(1) Chi(3))
     1.42046755E-06   2          22        22  # BR(hh(4) -> VP VP)
     1.36296471E-06   2         -37        47  # BR(hh(4) -> Hpm(2) conjHpm(3))
     1.36296471E-06   2         -47        37  # BR(hh(4) -> Hpm(3) conjHpm(2))
     1.33733286E-06   2          22        23  # BR(hh(4) -> VP VZ)
     5.76477475E-07   2    -1000023   1000035  # BR(hh(4) -> barChi(2) Chi(4))
     5.76477475E-07   2    -1000035   1000023  # BR(hh(4) -> barChi(4) Chi(2))
     1.79841122E-07   2          -5         5  # BR(hh(4) -> barFd(3) Fd(3))
     3.60437686E-08   2         -15        15  # BR(hh(4) -> barFe(3) Fe(3))
     1.39944250E-08   2    -1000025   1000025  # BR(hh(4) -> barChi(3) Chi(3))
     1.38314656E-08   2    -2000006   2000006  # BR(hh(4) -> conjSu(6) Su(6))
     6.63802638E-09   2    -1000022   1000035  # BR(hh(4) -> barChi(1) Chi(4))
     6.63802638E-09   2    -1000035   1000022  # BR(hh(4) -> barChi(4) Chi(1))
     3.32223983E-09   2          56        56  # BR(hh(4) -> Ah(4) Ah(4))
     3.04277428E-09   2         -47        47  # BR(hh(4) -> Hpm(3) conjHpm(3))
     2.88196911E-09   2          35        35  # BR(hh(4) -> hh(2) hh(2))
     2.56178446E-09   2          21        21  # BR(hh(4) -> VG VG)
     1.70435777E-09   2          46        56  # BR(hh(4) -> Ah(3) Ah(4))
     3.75647243E-10   2          -4         4  # BR(hh(4) -> barFu(2) Fu(2))
     3.02131478E-10   2          36        56  # BR(hh(4) -> Ah(2) Ah(4))
     1.52988514E-10   2        -401       402  # BR(hh(4) -> conjRh(1) Rh(2))
     1.52988514E-10   2        -402       401  # BR(hh(4) -> conjRh(2) Rh(1))
     1.27427064E-10   2         -13        13  # BR(hh(4) -> barFe(2) Fe(2))
DECAY        36     7.59489246E-06   # Ah(2) decays
     9.99921593E-01   2    -1000022   1000022  # BR(Ah(2) -> barChi(1) Chi(1))
     3.39995983E-05   2         -24        24  # BR(Ah(2) -> VWm conjVWm)
     3.38794800E-05   2          22        22  # BR(Ah(2) -> VP VP)
     9.51673455E-06   2          22        23  # BR(Ah(2) -> VP VZ)
     5.44732294E-07   2          23        23  # BR(Ah(2) -> VZ VZ)
     2.36195940E-07   2          21        21  # BR(Ah(2) -> VG VG)
     1.92168179E-07   2          -5         5  # BR(Ah(2) -> barFd(3) Fd(3))
     2.27892822E-08   2         -15        15  # BR(Ah(2) -> barFe(3) Fe(3))
     1.48757334E-08   2          -4         4  # BR(Ah(2) -> barFu(2) Fu(2))
DECAY        46     9.91745869E+00   # Ah(3) decays
     5.99182525E-01   2          -5         5  # BR(Ah(3) -> barFd(3) Fd(3))
     2.34791679E-01   2          23        35  # BR(Ah(3) -> VZ hh(2))
     1.05813225E-01   2         -15        15  # BR(Ah(3) -> barFe(3) Fe(3))
     5.76666682E-02   2          -6         6  # BR(Ah(3) -> barFu(3) Fu(3))
     9.08335185E-04   2    -1000022   1000023  # BR(Ah(3) -> barChi(1) Chi(2))
     9.08335185E-04   2    -1000023   1000022  # BR(Ah(3) -> barChi(2) Chi(1))
     3.74086903E-04   2         -13        13  # BR(Ah(3) -> barFe(2) Fe(2))
     2.78109245E-04   2          -3         3  # BR(Ah(3) -> barFd(2) Fd(2))
     4.03882164E-05   2    -1000023   1000023  # BR(Ah(3) -> barChi(2) Chi(2))
     2.30891195E-05   2          21        21  # BR(Ah(3) -> VG VG)
     1.11353112E-05   2          23        25  # BR(Ah(3) -> VZ hh(1))
     7.59858109E-07   2          -4         4  # BR(Ah(3) -> barFu(2) Fu(2))
     6.23894442E-07   2    -2000024   2000024  # BR(Ah(3) -> Cha2(1) barCha2(1))
     5.80229209E-07   2          -1         1  # BR(Ah(3) -> barFd(1) Fd(1))
     1.64121929E-07   2          22        22  # BR(Ah(3) -> VP VP)
     1.54873280E-07   2    -1000022   1000022  # BR(Ah(3) -> barChi(1) Chi(1))
     1.00791612E-07   2         -24        24  # BR(Ah(3) -> VWm conjVWm)
     2.61876438E-08   2          22        23  # BR(Ah(3) -> VP VZ)
     8.74993260E-09   2         -11        11  # BR(Ah(3) -> barFe(1) Fe(1))
     4.90691703E-09   2          23        23  # BR(Ah(3) -> VZ VZ)
DECAY        56     1.15852426E+02   # Ah(4) decays
     5.00202152E-01   2    -2000024   2000024  # BR(Ah(4) -> Cha2(1) barCha2(1))
     4.81172128E-01   2    -1000023   1000023  # BR(Ah(4) -> barChi(2) Chi(2))
     9.23201775E-03   2    -1000022   1000023  # BR(Ah(4) -> barChi(1) Chi(2))
     9.23201775E-03   2    -1000023   1000022  # BR(Ah(4) -> barChi(2) Chi(1))
     1.14105755E-04   2    -1000022   1000022  # BR(Ah(4) -> barChi(1) Chi(1))
     3.06045175E-05   2          25        36  # BR(Ah(4) -> hh(1) Ah(2))
     9.19061160E-06   2          36        45  # BR(Ah(4) -> Ah(2) hh(3))
     2.70750186E-06   2          23        23  # BR(Ah(4) -> VZ VZ)
     2.39517168E-06   2          22        22  # BR(Ah(4) -> VP VP)
     1.77714419E-06   2          22        23  # BR(Ah(4) -> VP VZ)
     3.24488179E-07   2         -24        37  # BR(Ah(4) -> VWm conjHpm(2))
     3.24488179E-07   2         -37        24  # BR(Ah(4) -> Hpm(2) conjVWm)
     1.31958047E-07   2          23        25  # BR(Ah(4) -> VZ hh(1))
     6.02822778E-08   2          23        45  # BR(Ah(4) -> VZ hh(3))
     2.21911467E-08   2          35        36  # BR(Ah(4) -> hh(2) Ah(2))
     1.83427998E-08   2    -1000025   1000022  # BR(Ah(4) -> barChi(3) Chi(1))
     1.83427998E-08   2    -1000022   1000025  # BR(Ah(4) -> barChi(1) Chi(3))
     1.30205907E-09   2          -5         5  # BR(Ah(4) -> barFd(3) Fd(3))
     1.08222845E-09   2          -6         6  # BR(Ah(4) -> barFu(3) Fu(3))
     7.99597843E-10   2          23        35  # BR(Ah(4) -> VZ hh(2))
     2.36213689E-10   2         -15        15  # BR(Ah(4) -> barFe(3) Fe(3))
DECAY       -37     8.84885895E+00   # Hpm(2) decays
     6.25778862E-01   2          -6         5  # BR(Hpm(2) -> barFu(3) Fd(3))
     2.53875445E-01   2         -24        35  # BR(Hpm(2) -> VWm hh(2))
     1.17252257E-01   2         -16        15  # BR(Hpm(2) -> barFv(3) Fe(3))
     1.99151806E-03   2    -2000024  -1000022  # BR(Hpm(2) -> Cha2(1) barChi(1))
     4.14527900E-04   2         -14        13  # BR(Hpm(2) -> barFv(2) Fe(2))
     2.67865034E-04   2          -4         3  # BR(Hpm(2) -> barFu(2) Fd(2))
     1.79862253E-04   2    -2000024  -1000023  # BR(Hpm(2) -> Cha2(1) barChi(2))
     1.26705835E-04   2         -24        23  # BR(Hpm(2) -> VWm VZ)
     7.08901772E-05   2         -24        25  # BR(Hpm(2) -> VWm hh(1))
     1.46887857E-05   2    -1000012   1000011  # BR(Hpm(2) -> conjSv(1) Se(1))
     1.33353700E-05   2    -1000014   1000013  # BR(Hpm(2) -> conjSv(2) Se(2))
     1.33280578E-05   2    -1000016   1000015  # BR(Hpm(2) -> conjSv(3) Se(3))
     5.57281380E-07   2          -2         1  # BR(Hpm(2) -> barFu(1) Fd(1))
     1.47845137E-07   2         -24        22  # BR(Hpm(2) -> VWm VP)
     9.69585183E-09   2         -12        11  # BR(Hpm(2) -> barFv(1) Fe(1))
     1.13944941E-10   2         -24        36  # BR(Hpm(2) -> VWm Ah(2))
DECAY       -47     1.15851392E+02   # Hpm(3) decays
     9.81216868E-01   2    -2000024  -1000023  # BR(Hpm(3) -> Cha2(1) barChi(2))
     1.87377772E-02   2    -2000024  -1000022  # BR(Hpm(3) -> Cha2(1) barChi(1))
     2.66771457E-05   2         -24        36  # BR(Hpm(3) -> VWm Ah(2))
     9.25219456E-06   2         -37        36  # BR(Hpm(3) -> Hpm(2) Ah(2))
     5.67964073E-06   2         -24        22  # BR(Hpm(3) -> VWm VP)
     2.62144334E-06   2         -24        25  # BR(Hpm(3) -> VWm hh(1))
     1.97051101E-07   2         -24        23  # BR(Hpm(3) -> VWm VZ)
     1.72985263E-07   2         -37        23  # BR(Hpm(3) -> Hpm(2) VZ)
     1.60437766E-07   2         -24        45  # BR(Hpm(3) -> VWm hh(3))
     1.49146054E-07   2    -1000012   1000011  # BR(Hpm(3) -> conjSv(1) Se(1))
     1.49114709E-07   2    -1000014   1000013  # BR(Hpm(3) -> conjSv(2) Se(2))
     1.49102247E-07   2    -1000016   1000015  # BR(Hpm(3) -> conjSv(3) Se(3))
     4.79193564E-08   2     1000022   1000024  # BR(Hpm(3) -> Chi(1) barCha1(1))
     4.73837879E-08   2          -6         5  # BR(Hpm(3) -> barFu(3) Fd(3))
     3.52701929E-08   2    -2000037  -1000022  # BR(Hpm(3) -> Cha2(2) barChi(1))
     6.82192526E-09   2         -37        25  # BR(Hpm(3) -> Hpm(2) hh(1))
     5.90542607E-09   2         -24        46  # BR(Hpm(3) -> VWm Ah(3))
     2.70651374E-09   2         -24        35  # BR(Hpm(3) -> VWm hh(2))
     5.70517699E-10   2         -16        15  # BR(Hpm(3) -> barFv(3) Fe(3))
DECAY       -57     6.97013089E+02   # Hpm(4) decays
     3.83724033E-01   2    -2000024  -1000023  # BR(Hpm(4) -> Cha2(1) barChi(2))
     9.55420768E-02   2         -37        46  # BR(Hpm(4) -> Hpm(2) Ah(3))
     9.54979621E-02   2         -37        45  # BR(Hpm(4) -> Hpm(2) hh(3))
     7.93966037E-02   2    -1000006   1000003  # BR(Hpm(4) -> conjSu(3) Sd(2))
     7.90154943E-02   2    -2000002   1000005  # BR(Hpm(4) -> conjSu(4) Sd(3))
     7.85400153E-02   2    -2000004   2000005  # BR(Hpm(4) -> conjSu(5) Sd(6))
     3.90027106E-02   2        -401       403  # BR(Hpm(4) -> conjRh(1) SRum)
     3.07164919E-02   2    -1000012   1000011  # BR(Hpm(4) -> conjSv(1) Se(1))
     3.07154190E-02   2    -1000014   1000013  # BR(Hpm(4) -> conjSv(2) Se(2))
     3.07150733E-02   2    -1000016   1000015  # BR(Hpm(4) -> conjSv(3) Se(3))
     1.30227897E-02   2     1000024   1000025  # BR(Hpm(4) -> barCha1(1) Chi(3))
     1.28876651E-02   2    -2000037  -1000025  # BR(Hpm(4) -> Cha2(2) barChi(3))
     8.88692259E-03   2         -24        25  # BR(Hpm(4) -> VWm hh(1))
     7.87987813E-03   2         -24        23  # BR(Hpm(4) -> VWm VZ)
     7.23132281E-03   2    -2000024  -1000022  # BR(Hpm(4) -> Cha2(1) barChi(1))
     1.47083952E-03   2    -2000037  -1000023  # BR(Hpm(4) -> Cha2(2) barChi(2))
     1.18559163E-03   2         -37        23  # BR(Hpm(4) -> Hpm(2) VZ)
     1.13466568E-03   2         -24        46  # BR(Hpm(4) -> VWm Ah(3))
     1.05952060E-03   2         -24        45  # BR(Hpm(4) -> VWm hh(3))
     1.02951398E-03   2    -2000024  -1000025  # BR(Hpm(4) -> Cha2(1) barChi(3))
     9.59692459E-04   2         -37        25  # BR(Hpm(4) -> Hpm(2) hh(1))
     1.28280226E-04   2         -47        25  # BR(Hpm(4) -> Hpm(3) hh(1))
     9.42267629E-05   2         -24        56  # BR(Hpm(4) -> VWm Ah(4))
     6.30769553E-05   2     1000023   1000024  # BR(Hpm(4) -> Chi(2) barCha1(1))
     3.43433634E-05   2         -37        35  # BR(Hpm(4) -> Hpm(2) hh(2))
     2.60227062E-05   2          -6         5  # BR(Hpm(4) -> barFu(3) Fd(3))
     2.20403601E-05   2    -2000037  -1000022  # BR(Hpm(4) -> Cha2(2) barChi(1))
     5.72722915E-06   2         -24        35  # BR(Hpm(4) -> VWm hh(2))
     4.53224858E-06   2         -24        22  # BR(Hpm(4) -> VWm VP)
     2.50336185E-06   2    -2000024  -1000035  # BR(Hpm(4) -> Cha2(1) barChi(4))
     1.86981297E-06   2     1000022   1000024  # BR(Hpm(4) -> Chi(1) barCha1(1))
     1.35290670E-06   2         -47        45  # BR(Hpm(4) -> Hpm(3) hh(3))
     1.31219430E-06   2         -37        56  # BR(Hpm(4) -> Hpm(2) Ah(4))
     3.55664689E-07   2     1000023   1000037  # BR(Hpm(4) -> Chi(2) barCha1(2))
     3.68862146E-08   2         -16        15  # BR(Hpm(4) -> barFv(3) Fe(3))
     1.72409721E-08   2     1000022   1000037  # BR(Hpm(4) -> Chi(1) barCha1(2))
     5.99574927E-09   2        -402       403  # BR(Hpm(4) -> conjRh(2) SRum)
     5.05942615E-09   2         -47        35  # BR(Hpm(4) -> Hpm(3) hh(2))
     3.93415275E-09   2         -47        46  # BR(Hpm(4) -> Hpm(3) Ah(3))
     3.57436040E-09   2        -404       401  # BR(Hpm(4) -> conjSRdp Rh(1))
     4.11928455E-10   2         -47        23  # BR(Hpm(4) -> Hpm(3) VZ)
     4.02990764E-10   2          -4         3  # BR(Hpm(4) -> barFu(2) Fd(2))
     3.10946972E-10   2         -47        36  # BR(Hpm(4) -> Hpm(3) Ah(2))
     1.73476734E-10   2         -47        56  # BR(Hpm(4) -> Hpm(3) Ah(4))
     1.30405363E-10   2         -14        13  # BR(Hpm(4) -> barFv(2) Fe(2))
DECAY   3000022     4.04196835E-10   # sigmaO decays
     9.99413299E-01   2          -6         6  # BR(sigmaO -> barFu(3) Fu(3))
     5.85151985E-04   2          -5         5  # BR(sigmaO -> barFd(3) Fd(3))
     1.54921098E-06   2          -4         4  # BR(sigmaO -> barFu(2) Fu(2))
DECAY   3000021     4.50953635E+02   # phiO decays
     8.40036887E-02   2    -1000001   1000001  # BR(phiO -> conjSd(1) Sd(1))
     8.40036887E-02   2    -1000003   1000003  # BR(phiO -> conjSd(2) Sd(2))
     8.40035129E-02   2    -1000005   1000005  # BR(phiO -> conjSd(3) Sd(3))
     8.39627342E-02   2    -1000002   1000002  # BR(phiO -> conjSu(1) Su(1))
     8.39326535E-02   2    -1000004   1000004  # BR(phiO -> conjSu(2) Su(2))
     8.39310715E-02   2    -1000006   1000006  # BR(phiO -> conjSu(3) Su(3))
     8.27742854E-02   2    -2000001   2000001  # BR(phiO -> conjSd(4) Sd(4))
     8.27157306E-02   2    -2000002   2000002  # BR(phiO -> conjSu(4) Su(4))
     8.27047608E-02   2    -2000003   2000003  # BR(phiO -> conjSd(5) Sd(5))
     8.27047268E-02   2    -2000005   2000005  # BR(phiO -> conjSd(6) Sd(6))
     8.26722064E-02   2    -2000004   2000004  # BR(phiO -> conjSu(5) Su(5))
     8.25901555E-02   2    -2000006   2000006  # BR(phiO -> conjSu(6) Su(6))
     3.54767411E-07   2    -1000023   1000021  # BR(phiO -> barChi(2) Glu)
     3.54767411E-07   2    -1000021   1000023  # BR(phiO -> barGlu Chi(2))
     6.70281389E-08   2          -6         6  # BR(phiO -> barFu(3) Fu(3))
     3.13850566E-09   2    -1000021   1000022  # BR(phiO -> barGlu Chi(1))
     3.13850566E-09   2    -1000022   1000021  # BR(phiO -> barChi(1) Glu)
     9.28913305E-10   2          21        21  # BR(phiO -> VG VG)
     6.74007233E-10   2          21        22  # BR(phiO -> VG VP)
     4.46340125E-10   2          21        23  # BR(phiO -> VG VZ)
DECAY   1000002     4.53270491E+00   # Su(1) decays
     9.70126445E-01   2    -1000022         2  # BR(Su(1) -> barChi(1) Fu(1))
     2.98735542E-02   2    -1000023         2  # BR(Su(1) -> barChi(2) Fu(1))
     3.53007712E-10   2           1   2000024  # BR(Su(1) -> Fd(1) barCha2(1))
DECAY   1000004     4.53564235E+00   # Su(2) decays
     9.69984792E-01   2    -1000022         4  # BR(Su(2) -> barChi(1) Fu(2))
     2.99420650E-02   2    -1000023         4  # BR(Su(2) -> barChi(2) Fu(2))
     7.31430290E-05   2           3   2000024  # BR(Su(2) -> Fd(2) barCha2(1))
DECAY   1000006     3.05391072E-01   # Su(3) decays
     9.92473784E-01   2           2   1000022  # BR(Su(3) -> Fu(1) Chi(1))
     7.52621552E-03   2           2   1000023  # BR(Su(3) -> Fu(1) Chi(2))
DECAY   2000002     3.11809638E-01   # Su(4) decays
     9.91369386E-01   2           4   1000022  # BR(Su(4) -> Fu(2) Chi(1))
     8.63061369E-03   2           4   1000023  # BR(Su(4) -> Fu(2) Chi(2))
DECAY   2000004     2.62618619E+01   # Su(5) decays
     9.80754668E-01   2           6   1000023  # BR(Su(5) -> Fu(3) Chi(2))
     1.92453319E-02   2           6   1000022  # BR(Su(5) -> Fu(3) Chi(1))
DECAY   2000006     5.70201338E+01   # Su(6) decays
     4.63065060E-01   2           5   2000024  # BR(Su(6) -> Fd(3) barCha2(1))
     4.55884619E-01   2    -1000023         6  # BR(Su(6) -> barChi(2) Fu(3))
     8.10503209E-02   2    -1000022         6  # BR(Su(6) -> barChi(1) Fu(3))
Block EFFHIGGSCOUPLINGS
       25          21          21     6.72304842E-05   # hh(1)-VG-VG
       25          22          22     3.23267426E-05   # hh(1)-VP-VP
       25          22          23     5.58334383E-05   # hh(1)-VP-VZ
       35          21          21     1.53809310E-07   # hh(2)-VG-VG
       35          22          22     7.31432296E-07   # hh(2)-VP-VP
       35          22          23     4.95884209E-07   # hh(2)-VP-VZ
       45          21          21     3.60867825E-07   # hh(3)-VG-VG
       45          22          22     1.15130111E-07   # hh(3)-VP-VP
       45          22          23     3.53984965E-08   # hh(3)-VP-VZ
       55          21          21     1.19312595E-08   # hh(4)-VG-VG
       55          22          22     7.94649564E-07   # hh(4)-VP-VP
       55          22          23     5.45358103E-07   # hh(4)-VP-VZ
       36          21          21     2.66095596E-09   # Ah(2)-VG-VG
       36          22          22     9.01394358E-08   # Ah(2)-VP-VP
       36          22          23     7.22785755E-11   # Ah(2)-VP-VZ
       46          21          21     5.83204070E-07   # Ah(3)-VG-VG
       46          22          22     1.39073749E-07   # Ah(3)-VP-VP
       46          22          23     2.59714875E-07   # Ah(3)-VP-VZ
       56          21          21     1.37783603E-10   # Ah(4)-VG-VG
       56          22          22     1.34442342E-06   # Ah(4)-VP-VP
       56          22          23     2.05886466E-04   # Ah(4)-VP-VZ
Block NORMALIZEDEFFHIGGSCOUPLINGS
       25           0           0     4.04125449E-03   # SM Higgs width for mhSM = mhh(1)
       25          -1           1     1.00013067E+00   # hh(1)-barFu(1)-Fu(1)/SM with mhSM = mhh(1)
       25          -2           2     9.71048587E-01   # hh(1)-barFd(1)-Fd(1)/SM with mhSM = mhh(1)
       25          -3           3     9.70687359E-01   # hh(1)-barFd(2)-Fd(2)/SM with mhSM = mhh(1)
       25          -4           4     1.00010395E+00   # hh(1)-barFu(2)-Fu(2)/SM with mhSM = mhh(1)
       25          -5           5     9.69733026E-01   # hh(1)-barFd(3)-Fd(3)/SM with mhSM = mhh(1)
       25          -6           6     9.99298490E-01   # hh(1)-barFu(3)-Fu(3)/SM with mhSM = mhh(1)
       25         -11          11     9.70265373E-01   # hh(1)-barFe(1)-Fe(1)/SM with mhSM = mhh(1)
       25         -13          13     9.70265373E-01   # hh(1)-barFe(2)-Fe(2)/SM with mhSM = mhh(1)
       25         -15          15     9.70265374E-01   # hh(1)-barFe(3)-Fe(3)/SM with mhSM = mhh(1)
       25         -24          24     9.99077038E-01   # hh(1)-conjVWm-VWm/SM with mhSM = mhh(1)
       25          23          23     1.00006402E+00   # hh(1)-VZ-VZ/SM with mhSM = mhh(1)
       25          21          21     1.00316121E+00   # hh(1)-VG-VG/SM with mhSM = mhh(1)
       25          22          22     1.05480479E+00   # hh(1)-VP-VP/SM with mhSM = mhh(1)
       25          23          22     1.02268463E+00   # hh(1)-VP-VZ/SM with mhSM = mhh(1)
       36           0           0     8.27351208E-01   # SM Higgs width for mhSM = mAh(2)
       36          21          21     4.10706391E-05   # Ah(2)-VG-VG/SM with mhSM = mAh(2)
       36          22          22     1.96823558E-03   # Ah(2)-VP-VP/SM with mhSM = mAh(2)
       36          23          22     6.11038305E-04   # Ah(2)-VP-VZ/SM with mhSM = mAh(2)
Block IMNORMALIZEDEFFHIGGSCOUPLINGS
       36          -1           1     2.68953336E-05   # Ah(2)-barFu(1)-Fu(1)/SM with mhSM = mAh(2)
       36          -2           2     1.98599570E-05   # Ah(2)-barFd(1)-Fd(1)/SM with mhSM = mAh(2)
       36          -3           3     2.06113171E-05   # Ah(2)-barFd(2)-Fd(2)/SM with mhSM = mAh(2)
       36          -4           4     2.66195114E-05   # Ah(2)-barFu(2)-Fu(2)/SM with mhSM = mAh(2)
       36          -5           5     2.12076319E-05   # Ah(2)-barFd(3)-Fd(3)/SM with mhSM = mAh(2)
       36          -6           6     2.64816986E-05   # Ah(2)-barFu(3)-Fu(3)/SM with mhSM = mAh(2)
       36         -11          11     2.15104088E-05   # Ah(2)-barFe(1)-Fe(1)/SM with mhSM = mAh(2)
       36         -13          13     2.15104088E-05   # Ah(2)-barFe(2)-Fe(2)/SM with mhSM = mAh(2)
       36         -15          15     2.15104090E-05   # Ah(2)-barFe(3)-Fe(3)/SM with mhSM = mAh(2)
Block HIGGSSIGNALS
     1     1.59000000E+02   # number of degrees of freedom
     2     1.52812767E+02   # 𝜒²
     3     1.51638160E+02   # SM 𝜒² for mh = 125.200000 GeV
     4     5.55824252E-01   # p-value
Block HIGGSBOUNDS
 25  1     7.61030247E-01   # LHC8 [vbfH,HW,Htt,H,HZ]>[bb,tautau,WW,ZZ,gamgam] from CMS-PAS-HIG-12-045 (CMS 17.3fb-1, M=(110, 600))
 25  2     3.82847783E+00   # expRatio
Block LILITH
     1     6.60000000E+01   # number of degrees of freedom
     2     5.20102577E+01   # 𝜒²
     3     5.47825089E+01   # SM 𝜒² for mh = 125.200000 GeV
     4     1.00000000E+00   # p-value


==> anc/LesHouches.out.NMSSMCPV <==
Block SPINFO
     1   FlexibleSUSY
     2   2.9.0
     5   NMSSMCPV
     9   4.15.4
Block MODSEL                 # Select model
    6   0                    # flavour violation
#   12    1000                # DRbar parameter output scale (GeV)
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   0                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   2                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   1                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   1                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   1                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   1                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   3                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   0                    # calculate all observables
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   1                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   1                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   1                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   1                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
   32   2                    # loop level to calculate AMM
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.176000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.200000000e+00      # mb(mb) SM MSbar
    6   1.733000000e+02      # mtop(pole)
    7   1.777000000e+00      # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleSUSYInput
    1   125.2               # Mh pole
Block FlexibleDecay
   0   1                    # calculate decays (0 = no, 1 = yes)
   1   1e-5                 # minimum BR to print
   2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO )
   3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
   4   2                    # off-shell decays into VV pair
   5   1                    # print loop-induced Higgs couplings
   6   1                    # calculate Higgs effc normalized to SM
   7   1                    # call HiggsTools
   8   1                    # call Lilith
   9   1                    # use pole Higgs mixings in decays
Block MINPAR
     1     9.40000000E+02   # m0
     2     8.51000000E+02   # m12
     3     1.10000000E+01   # TanBeta
     5    -2.66600000E+03   # Azero
Block EXTPAR
    61    -3.20000000E-01   # LambdaInput
    62     6.40000000E-01   # KappaInput
    63    -3.70000000E+02   # ALambdaInput
    64     3.10000000E+01   # AKappaInput
    65    -1.61000000E+02   # LambdaTimesvSInput
   100    -1.00000000E+00   # etaInput
   101    -2.77000000E+00   # etaSInput
Block IMMINPAR
     2     0.00000000E+00   # Imm12
     5     0.00000000E+00   # ImAzero
Block gauge Q= 8.84918601E+02
     1     3.61964513E-01   # g1 * 0.7745966692414834
     2     6.41518464E-01   # g2
     3     1.04659633E+00   # g3
Block Yu Q= 8.84918601E+02
  1  1     7.36600519E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.36840769E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.50969782E-01   # Yu(3,3)
Block IMYu Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(Yu(1,1))
  1  2     0.00000000E+00   # Im(Yu(1,2))
  1  3     0.00000000E+00   # Im(Yu(1,3))
  2  1     0.00000000E+00   # Im(Yu(2,1))
  2  2     0.00000000E+00   # Im(Yu(2,2))
  2  3     0.00000000E+00   # Im(Yu(2,3))
  3  1     0.00000000E+00   # Im(Yu(3,1))
  3  2     0.00000000E+00   # Im(Yu(3,2))
  3  3     0.00000000E+00   # Im(Yu(3,3))
Block Yd Q= 8.84918601E+02
  1  1     1.56203070E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     3.42002764E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     1.49693403E-01   # Yd(3,3)
Block IMYd Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(Yd(1,1))
  1  2     0.00000000E+00   # Im(Yd(1,2))
  1  3     0.00000000E+00   # Im(Yd(1,3))
  2  1     0.00000000E+00   # Im(Yd(2,1))
  2  2     0.00000000E+00   # Im(Yd(2,2))
  2  3     0.00000000E+00   # Im(Yd(2,3))
  3  1     0.00000000E+00   # Im(Yd(3,1))
  3  2     0.00000000E+00   # Im(Yd(3,2))
  3  3     0.00000000E+00   # Im(Yd(3,3))
Block Ye Q= 8.84918601E+02
  1  1     3.15174663E-05   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     6.51681123E-03   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     1.09599846E-01   # Ye(3,3)
Block IMYe Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(Ye(1,1))
  1  2     0.00000000E+00   # Im(Ye(1,2))
  1  3     0.00000000E+00   # Im(Ye(1,3))
  2  1     0.00000000E+00   # Im(Ye(2,1))
  2  2     0.00000000E+00   # Im(Ye(2,2))
  2  3     0.00000000E+00   # Im(Ye(2,3))
  3  1     0.00000000E+00   # Im(Ye(3,1))
  3  2     0.00000000E+00   # Im(Ye(3,2))
  3  3     0.00000000E+00   # Im(Ye(3,3))
Block Te Q= 8.84918601E+02
  1  1    -9.88007922E-02   # Re(TYe(1,1))
  1  2     0.00000000E+00   # Re(TYe(1,2))
  1  3     0.00000000E+00   # Re(TYe(1,3))
  2  1     0.00000000E+00   # Re(TYe(2,1))
  2  2    -2.04281569E+01   # Re(TYe(2,2))
  2  3     0.00000000E+00   # Re(TYe(2,3))
  3  1     0.00000000E+00   # Re(TYe(3,1))
  3  2     0.00000000E+00   # Re(TYe(3,2))
  3  3    -3.40197902E+02   # Re(TYe(3,3))
Block IMTe Q= 8.84918601E+02
  1  1    -2.29576521E-04   # Im(TYe(1,1))
  1  2     0.00000000E+00   # Im(TYe(1,2))
  1  3     0.00000000E+00   # Im(TYe(1,3))
  2  1     0.00000000E+00   # Im(TYe(2,1))
  2  2    -4.74680679E-02   # Im(TYe(2,2))
  2  3     0.00000000E+00   # Im(TYe(2,3))
  3  1     0.00000000E+00   # Im(TYe(3,1))
  3  2     0.00000000E+00   # Im(TYe(3,2))
  3  3    -7.93262406E-01   # Im(TYe(3,3))
Block Td Q= 8.84918601E+02
  1  1    -7.73800954E-01   # Re(TYd(1,1))
  1  2     0.00000000E+00   # Re(TYd(1,2))
  1  3     0.00000000E+00   # Re(TYd(1,3))
  2  1     0.00000000E+00   # Re(TYd(2,1))
  2  2    -1.69420843E+01   # Re(TYd(2,2))
  2  3     0.00000000E+00   # Re(TYd(2,3))
  3  1     0.00000000E+00   # Re(TYd(3,1))
  3  2     0.00000000E+00   # Re(TYd(3,2))
  3  3    -6.71701008E+02   # Re(TYd(3,3))
Block IMTd Q= 8.84918601E+02
  1  1    -1.13918568E-03   # Im(TYd(1,1))
  1  2     0.00000000E+00   # Im(TYd(1,2))
  1  3     0.00000000E+00   # Im(TYd(1,3))
  2  1     0.00000000E+00   # Im(TYd(2,1))
  2  2    -2.49420621E-02   # Im(TYd(2,2))
  2  3     0.00000000E+00   # Im(TYd(2,3))
  3  1     0.00000000E+00   # Im(TYd(3,1))
  3  2     0.00000000E+00   # Im(TYd(3,2))
  3  3    -9.98875775E-01   # Im(TYd(3,3))
Block Tu Q= 8.84918601E+02
  1  1    -2.71583026E-02   # Re(TYu(1,1))
  1  2     0.00000000E+00   # Re(TYu(1,2))
  1  3     0.00000000E+00   # Re(TYu(1,3))
  2  1     0.00000000E+00   # Re(TYu(2,1))
  2  2    -1.24191541E+01   # Re(TYu(2,2))
  2  3     0.00000000E+00   # Re(TYu(2,3))
  3  1     0.00000000E+00   # Re(TYu(3,1))
  3  2     0.00000000E+00   # Re(TYu(3,2))
  3  3    -2.02832212E+03   # Re(TYu(3,3))
Block IMTu Q= 8.84918601E+02
  1  1    -4.21174356E-05   # Im(TYu(1,1))
  1  2     0.00000000E+00   # Im(TYu(1,2))
  1  3     0.00000000E+00   # Im(TYu(1,3))
  2  1     0.00000000E+00   # Im(TYu(2,1))
  2  2    -1.92598004E-02   # Im(TYu(2,2))
  2  3     0.00000000E+00   # Im(TYu(2,3))
  3  1     0.00000000E+00   # Im(TYu(3,1))
  3  2     0.00000000E+00   # Im(TYu(3,2))
  3  3    -3.39197610E+00   # Im(TYu(3,3))
Block MSQ2 Q= 8.84918601E+02
  1  1     3.69402234E+06   # Re(mq2(1,1))
  1  2     0.00000000E+00   # Re(mq2(1,2))
  1  3     0.00000000E+00   # Re(mq2(1,3))
  2  1     0.00000000E+00   # Re(mq2(2,1))
  2  2     3.69394969E+06   # Re(mq2(2,2))
  2  3     0.00000000E+00   # Re(mq2(2,3))
  3  1     0.00000000E+00   # Re(mq2(3,1))
  3  2     0.00000000E+00   # Re(mq2(3,2))
  3  3     2.00010509E+06   # Re(mq2(3,3))
Block IMMSQ2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(mq2(1,1))
  1  2     0.00000000E+00   # Im(mq2(1,2))
  1  3     0.00000000E+00   # Im(mq2(1,3))
  2  1     0.00000000E+00   # Im(mq2(2,1))
  2  2     0.00000000E+00   # Im(mq2(2,2))
  2  3     0.00000000E+00   # Im(mq2(2,3))
  3  1     0.00000000E+00   # Im(mq2(3,1))
  3  2     0.00000000E+00   # Im(mq2(3,2))
  3  3     0.00000000E+00   # Im(mq2(3,3))
Block MSE2 Q= 8.84918601E+02
  1  1     7.50403696E+05   # Re(me2(1,1))
  1  2     0.00000000E+00   # Re(me2(1,2))
  1  3     0.00000000E+00   # Re(me2(1,3))
  2  1     0.00000000E+00   # Re(me2(2,1))
  2  2     7.50121047E+05   # Re(me2(2,2))
  2  3     0.00000000E+00   # Re(me2(2,3))
  3  1     0.00000000E+00   # Re(me2(3,1))
  3  2     0.00000000E+00   # Re(me2(3,2))
  3  3     6.71103430E+05   # Re(me2(3,3))
Block IMMSE2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(me2(1,1))
  1  2     0.00000000E+00   # Im(me2(1,2))
  1  3     0.00000000E+00   # Im(me2(1,3))
  2  1     0.00000000E+00   # Im(me2(2,1))
  2  2     0.00000000E+00   # Im(me2(2,2))
  2  3     0.00000000E+00   # Im(me2(2,3))
  3  1     0.00000000E+00   # Im(me2(3,1))
  3  2     0.00000000E+00   # Im(me2(3,2))
  3  3     0.00000000E+00   # Im(me2(3,3))
Block MSL2 Q= 8.84918601E+02
  1  1     1.30704211E+06   # Re(ml2(1,1))
  1  2     0.00000000E+00   # Re(ml2(1,2))
  1  3     0.00000000E+00   # Re(ml2(1,3))
  2  1     0.00000000E+00   # Re(ml2(2,1))
  2  2     1.30690191E+06   # Re(ml2(2,2))
  2  3     0.00000000E+00   # Re(ml2(2,3))
  3  1     0.00000000E+00   # Re(ml2(3,1))
  3  2     0.00000000E+00   # Re(ml2(3,2))
  3  3     1.26771713E+06   # Re(ml2(3,3))
Block IMMSL2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(ml2(1,1))
  1  2     0.00000000E+00   # Im(ml2(1,2))
  1  3     0.00000000E+00   # Im(ml2(1,3))
  2  1     0.00000000E+00   # Im(ml2(2,1))
  2  2     0.00000000E+00   # Im(ml2(2,2))
  2  3     0.00000000E+00   # Im(ml2(2,3))
  3  1     0.00000000E+00   # Im(ml2(3,1))
  3  2     0.00000000E+00   # Im(ml2(3,2))
  3  3     0.00000000E+00   # Im(ml2(3,3))
Block MSU2 Q= 8.84918601E+02
  1  1     3.66901881E+06   # Re(mu2(1,1))
  1  2     0.00000000E+00   # Re(mu2(1,2))
  1  3     0.00000000E+00   # Re(mu2(1,3))
  2  1     0.00000000E+00   # Re(mu2(2,1))
  2  2     3.66894852E+06   # Re(mu2(2,2))
  2  3     0.00000000E+00   # Re(mu2(2,3))
  3  1     0.00000000E+00   # Re(mu2(3,1))
  3  2     0.00000000E+00   # Re(mu2(3,2))
  3  3     3.43914480E+05   # Re(mu2(3,3))
Block IMMSU2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(mu2(1,1))
  1  2     0.00000000E+00   # Im(mu2(1,2))
  1  3     0.00000000E+00   # Im(mu2(1,3))
  2  1     0.00000000E+00   # Im(mu2(2,1))
  2  2     0.00000000E+00   # Im(mu2(2,2))
  2  3     0.00000000E+00   # Im(mu2(2,3))
  3  1     0.00000000E+00   # Im(mu2(3,1))
  3  2     0.00000000E+00   # Im(mu2(3,2))
  3  3     0.00000000E+00   # Im(mu2(3,3))
Block MSD2 Q= 8.84918601E+02
  1  1     3.41631479E+06   # Re(md2(1,1))
  1  2     0.00000000E+00   # Re(md2(1,2))
  1  3     0.00000000E+00   # Re(md2(1,3))
  2  1     0.00000000E+00   # Re(md2(2,1))
  2  2     3.41623834E+06   # Re(md2(2,2))
  2  3     0.00000000E+00   # Re(md2(2,3))
  3  1     0.00000000E+00   # Re(md2(3,1))
  3  2     0.00000000E+00   # Re(md2(3,2))
  3  3     3.28570334E+06   # Re(md2(3,3))
Block IMMSD2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(md2(1,1))
  1  2     0.00000000E+00   # Im(md2(1,2))
  1  3     0.00000000E+00   # Im(md2(1,3))
  2  1     0.00000000E+00   # Im(md2(2,1))
  2  2     0.00000000E+00   # Im(md2(2,2))
  2  3     0.00000000E+00   # Im(md2(2,3))
  3  1     0.00000000E+00   # Im(md2(3,1))
  3  2     0.00000000E+00   # Im(md2(3,2))
  3  3     0.00000000E+00   # Im(md2(3,3))
Block MSOFT Q= 8.84918601E+02
    21     7.03065064E+05   # mHd2
    22    -3.43262662E+04   # mHu2
     1     3.60095316E+02   # Re(MassB)
     2     6.67937053E+02   # Re(MassWB)
     3     1.87656428E+03   # Re(MassG)
Block IMMSOFT Q= 8.84918601E+02
     1    -8.21777159E-03   # Im(MassB)
     2    -2.96937697E-02   # Im(MassWB)
     3     1.62121076E-02   # Im(MassG)
Block HMIX Q= 8.84918601E+02
   102     2.27081305E+01   # vd
   103     2.41861085E+02   # vu
Block IMNMSSMRUN Q= 8.84918601E+02
     2     0.00000000E+00   # Im(Kappa)
     4    -3.41919087E+00   # Im(TKappa)
     1     0.00000000E+00   # Im(Lambdax)
     3    -5.36072492E+01   # Im(TLambdax)
Block Phases Q= 8.84918601E+02
     1     1.00000000E+00   # Re(PhaseGlu)
Block IMPhases Q= 8.84918601E+02
     1     4.31962490E-06   # Im(PhaseGlu)
Block MASS
   1000021     1.91393926E+03   # Glu
        24     8.03597062E+01   # VWm
   1000024     1.12607359E+02   # Cha(1)
   1000037     6.99972782E+02   # Cha(2)
        37     8.59907006E+02   # Hpm(2)
   1000012     1.12636672E+03   # Sv(1)
   1000014     1.14389710E+03   # Sv(2)
   1000016     1.14395927E+03   # Sv(3)
   1000022    -1.06182492E+02   # Chi(1)
   1000023    -1.17583175E+02   # Chi(2)
   1000025    -3.55093348E+02   # Chi(3)
   1000035    -3.65063121E+02   # Chi(4)
   1000045    -6.99845961E+02   # Chi(5)
        25     6.30699510E+01   # hh(2)
        35     1.25185091E+02   # hh(3)
        36     3.44772667E+02   # hh(4)
        45     8.57502692E+02   # hh(5)
        46     8.59109636E+02   # hh(6)
   1000001     1.41402856E+03   # Sd(1)
   1000003     1.83033849E+03   # Sd(2)
   1000005     1.86614000E+03   # Sd(3)
   2000001     1.86616010E+03   # Sd(4)
   2000003     1.94201225E+03   # Sd(5)
   2000005     1.94203067E+03   # Sd(6)
   1000011     8.22164039E+02   # Se(1)
   1000013     8.69133678E+02   # Se(2)
   1000015     8.69297153E+02   # Se(3)
   2000011     1.12939352E+03   # Se(4)
   2000013     1.14684532E+03   # Se(5)
   2000015     1.14690721E+03   # Se(6)
   1000002     4.90615489E+02   # Su(1)
   1000004     1.44488943E+03   # Su(2)
   1000006     1.93212402E+03   # Su(3)
   2000002     1.93217801E+03   # Su(4)
   2000004     1.94062461E+03   # Su(5)
   2000006     1.94064226E+03   # Su(6)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        11     5.29249959E-04   # Fe(1)
        13     1.07325449E-01   # Fe(2)
        15     1.78620870E+00   # Fe(3)
         1     4.49455943E-03   # Fd(1)
         3     8.89312674E-02   # Fd(2)
         5     3.38490019E+00   # Fd(3)
         2     2.31541258E-03   # Fu(1)
         4     8.57086340E-01   # Fu(2)
         6     1.73234252E+02   # Fu(3)
        22     0.00000000E+00   # VP
        23     9.12274263E+01   # VZ
Block UMIX
  1  1    -2.86770285E-02   # Re(UM(1,1))
  1  2     9.42973345E-01   # Re(UM(1,2))
  2  1     5.66418921E-01   # Re(UM(2,1))
  2  2     3.34330058E-02   # Re(UM(2,2))
Block VMIX
  1  1    -9.11736890E-02   # Re(UP(1,1))
  1  2     9.87003219E-01   # Re(UP(1,2))
  2  1     5.59977939E-01   # Re(UP(2,1))
  2  2     1.60700482E-01   # Re(UP(2,2))
Block DSQMIX
  1  1    -2.32104550E-36   # Re(ZD(1,1))
  1  2    -3.14565219E-16   # Re(ZD(1,2))
  1  3    -9.99948498E-01   # Re(ZD(1,3))
  1  4    -1.65172629E-31   # Re(ZD(1,4))
  1  5    -1.53886668E-17   # Re(ZD(1,5))
  1  6    -9.71024062E-03   # Re(ZD(1,6))
  2  1     4.38996676E-36   # Re(ZD(2,1))
  2  2     1.11987799E-17   # Re(ZD(2,2))
  2  3     9.78772821E-03   # Re(ZD(2,3))
  2  4     1.17817534E-31   # Re(ZD(2,4))
  2  5     3.45327565E-18   # Re(ZD(2,5))
  2  6    -9.92029949E-01   # Re(ZD(2,6))
  3  1    -1.01228474E-18   # Re(ZD(3,1))
  3  2    -1.15387766E-03   # Re(ZD(3,2))
  3  3     8.95951608E-17   # Re(ZD(3,3))
  3  4    -1.90583396E-14   # Re(ZD(3,4))
  3  5    -9.89469539E-01   # Re(ZD(3,5))
  3  6    -2.61305205E-18   # Re(ZD(3,6))
  4  1     5.27125840E-05   # Re(ZD(4,1))
  4  2     4.44360313E-15   # Re(ZD(4,2))
  4  3     4.23878560E-32   # Re(ZD(4,3))
  4  4     9.92176512E-01   # Re(ZD(4,4))
  4  5    -1.90118263E-14   # Re(ZD(4,5))
  4  6     1.12249455E-31   # Re(ZD(4,6))
  5  1     9.18254785E-16   # Re(ZD(5,1))
  5  2    -9.99797799E-01   # Re(ZD(5,2))
  5  3     3.14634179E-16   # Re(ZD(5,3))
  5  4     4.76474486E-15   # Re(ZD(5,4))
  5  5     1.14195770E-03   # Re(ZD(5,5))
  5  6    -9.75229807E-18   # Re(ZD(5,6))
  6  1     9.99999999E-01   # Re(ZD(6,1))
  6  2     9.17833713E-16   # Re(ZD(6,2))
  6  3    -2.88828243E-31   # Re(ZD(6,3))
  6  4    -5.23001878E-05   # Re(ZD(6,4))
  6  5    -1.04807055E-18   # Re(ZD(6,5))
  6  6     8.95086471E-33   # Re(ZD(6,6))
Block SELMIX
  1  1    -0.00000000E+00   # Re(ZE(1,1))
  1  2     1.94006395E-18   # Re(ZE(1,2))
  1  3     1.22579490E-02   # Re(ZE(1,3))
  1  4    -9.10384103E-35   # Re(ZE(1,4))
  1  5    -5.26014178E-17   # Re(ZE(1,5))
  1  6     9.73038728E-01   # Re(ZE(1,6))
  2  1     0.00000000E+00   # Re(ZE(2,1))
  2  2     7.87699511E-04   # Re(ZE(2,2))
  2  3    -6.96499508E-16   # Re(ZE(2,3))
  2  4    -1.11897310E-23   # Re(ZE(2,4))
  2  5     9.86379869E-01   # Re(ZE(2,5))
  2  6     6.57930667E-17   # Re(ZE(2,6))
  3  1     3.81081984E-06   # Re(ZE(3,1))
  3  2     0.00000000E+00   # Re(ZE(3,2))
  3  3     0.00000000E+00   # Re(ZE(3,3))
  3  4     9.84767038E-01   # Re(ZE(3,4))
  3  5     3.13280256E-22   # Re(ZE(3,5))
  3  6     0.00000000E+00   # Re(ZE(3,6))
  4  1    -0.00000000E+00   # Re(ZE(4,1))
  4  2     4.15351890E-15   # Re(ZE(4,2))
  4  3     9.98478209E-01   # Re(ZE(4,3))
  4  4     4.92993139E-32   # Re(ZE(4,4))
  4  5     7.11179633E-16   # Re(ZE(4,5))
  4  6    -1.19546959E-02   # Re(ZE(4,6))
  5  1     0.00000000E+00   # Re(ZE(5,1))
  5  2     9.99954191E-01   # Re(ZE(5,2))
  5  3    -4.37967911E-15   # Re(ZE(5,3))
  5  4     8.81454941E-27   # Re(ZE(5,4))
  5  5    -7.77006535E-04   # Re(ZE(5,5))
  5  6     4.91869091E-17   # Re(ZE(5,6))
  6  1     1.00000000E+00   # Re(ZE(6,1))
  6  2     0.00000000E+00   # Re(ZE(6,2))
  6  3     0.00000000E+00   # Re(ZE(6,3))
  6  4    -3.75276976E-06   # Re(ZE(6,4))
  6  5    -1.19385461E-27   # Re(ZE(6,5))
  6  6     0.00000000E+00   # Re(ZE(6,6))
Block SCALARMIX
  1  1     3.90660889E-05   # ZH(1,1)
  1  2     2.11434480E-04   # ZH(1,2)
  1  3    -1.24402777E-05   # ZH(1,3)
  1  4    -9.34185287E-02   # ZH(1,4)
  1  5     9.95626860E-01   # ZH(1,5)
  1  6     2.95139440E-04   # ZH(1,6)
  2  1     6.80963431E-02   # ZH(2,1)
  2  2     4.03763395E-01   # ZH(2,2)
  2  3    -1.91922445E-02   # ZH(2,3)
  2  4    -2.95287164E-02   # ZH(2,4)
  2  5    -3.12954469E-03   # ZH(2,5)
  2  6     9.11640240E-01   # ZH(2,6)
  3  1    -7.19376621E-02   # ZH(3,1)
  3  2    -9.08713137E-01   # ZH(3,2)
  3  3     4.60083705E-02   # ZH(3,3)
  3  4    -1.41677334E-02   # ZH(3,4)
  3  5    -1.25401580E-03   # ZH(3,5)
  3  6     4.08345859E-01   # ZH(3,6)
  4  1     5.17104395E-02   # ZH(4,1)
  4  2     4.51427539E-02   # ZH(4,2)
  4  3     9.97551345E-01   # ZH(4,3)
  4  4    -1.29328776E-02   # ZH(4,4)
  4  5    -1.21165660E-03   # ZH(4,5)
  4  6    -3.27839555E-03   # ZH(4,6)
  5  1    -4.69310905E-01   # ZH(5,1)
  5  2     4.54096138E-02   # ZH(5,2)
  5  3     1.07474756E-02   # ZH(5,3)
  5  4    -8.77840574E-01   # ZH(5,4)
  5  5    -8.23538551E-02   # ZH(5,5)
  5  6    -1.35462983E-02   # ZH(5,6)
  6  1     8.75934452E-01   # ZH(6,1)
  6  2    -8.43540770E-02   # ZH(6,2)
  6  3    -4.78611775E-02   # ZH(6,3)
  6  4    -4.68432467E-01   # ZH(6,4)
  6  5    -4.39563743E-02   # ZH(6,5)
  6  6    -4.44003885E-02   # ZH(6,6)
Block NMNMIX
  1  1    -1.84856407E-02   # Re(ZN(1,1))
  1  2     1.97791666E-02   # Re(ZN(1,2))
  1  3    -2.94488342E-01   # Re(ZN(1,3))
  1  4    -4.39832567E-01   # Re(ZN(1,4))
  1  5     9.21643813E-02   # Re(ZN(1,5))
  2  1     5.72963571E-02   # Re(ZN(2,1))
  2  2    -6.04090448E-02   # Re(ZN(2,2))
  2  3    -6.39877974E-01   # Re(ZN(2,3))
  2  4    -5.15639566E-01   # Re(ZN(2,4))
  2  5    -8.91234059E-02   # Re(ZN(2,5))
  3  1     1.86601143E-03   # Re(ZN(3,1))
  3  2    -2.86481851E-03   # Re(ZN(3,2))
  3  3    -6.09047716E-02   # Re(ZN(3,3))
  3  4    -2.78363004E-02   # Re(ZN(3,4))
  3  5     9.66439338E-01   # Re(ZN(3,5))
  4  1     5.71759071E-04   # Re(ZN(4,1))
  4  2    -8.06426369E-04   # Re(ZN(4,2))
  4  3     1.60460985E-02   # Re(ZN(4,3))
  4  4     9.87993832E-02   # Re(ZN(4,4))
  4  5     1.01642383E-01   # Re(ZN(4,5))
  5  1     1.19696179E-04   # Re(ZN(5,1))
  5  2    -3.00689735E-04   # Re(ZN(5,2))
  5  3     1.11671846E-02   # Re(ZN(5,3))
  5  4     9.39030754E-02   # Re(ZN(5,4))
  5  5     1.22563758E-03   # Re(ZN(5,5))
Block CHARGEMIX
  1  1     8.92077798E-02   # Re(ZP(1,1))
  1  2    -9.95998247E-01   # Re(ZP(1,2))
  2  1     9.96013038E-01   # Re(ZP(2,1))
  2  2     8.92064550E-02   # Re(ZP(2,2))
Block USQMIX
  1  1     0.00000000E+00   # Re(ZU(1,1))
  1  2    -3.71759006E-17   # Re(ZU(1,2))
  1  3    -1.99023034E-01   # Re(ZU(1,3))
  1  4     3.00054492E-32   # Re(ZU(1,4))
  1  5    -2.42076319E-17   # Re(ZU(1,5))
  1  6    -9.79950367E-01   # Re(ZU(1,6))
  2  1     0.00000000E+00   # Re(ZU(2,1))
  2  2     1.80318651E-17   # Re(ZU(2,2))
  2  3    -9.79816755E-01   # Re(ZU(2,3))
  2  4     5.37192880E-32   # Re(ZU(2,4))
  2  5     2.70383160E-18   # Re(ZU(2,5))
  2  6     1.99020114E-01   # Re(ZU(2,6))
  3  1     0.00000000E+00   # Re(ZU(3,1))
  3  2    -7.07411756E-02   # Re(ZU(3,2))
  3  3    -2.98881958E-16   # Re(ZU(3,3))
  3  4    -7.85521080E-18   # Re(ZU(3,4))
  3  5    -9.97258575E-01   # Re(ZU(3,5))
  3  6     2.75776942E-17   # Re(ZU(3,6))
  4  1    -1.55889002E-04   # Re(ZU(4,1))
  4  2     0.00000000E+00   # Re(ZU(4,2))
  4  3     1.44689641E-33   # Re(ZU(4,3))
  4  4    -9.99994316E-01   # Re(ZU(4,4))
  4  5     3.99493531E-23   # Re(ZU(4,5))
  4  6    -6.91743129E-35   # Re(ZU(4,6))
  5  1     9.99999988E-01   # Re(ZU(5,1))
  5  2     0.00000000E+00   # Re(ZU(5,2))
  5  3     2.25555240E-37   # Re(ZU(5,3))
  5  4    -1.55888117E-04   # Re(ZU(5,4))
  5  5     6.22766485E-27   # Re(ZU(5,5))
  5  6    -1.07835147E-38   # Re(ZU(5,6))
  6  1     0.00000000E+00   # Re(ZU(6,1))
  6  2     9.97325886E-01   # Re(ZU(6,2))
  6  3     3.47481128E-16   # Re(ZU(6,3))
  6  4     1.10744062E-16   # Re(ZU(6,4))
  6  5    -7.07364011E-02   # Re(ZU(6,5))
  6  6    -4.27875494E-17   # Re(ZU(6,6))
Block SNUMIX
  1  1     0.00000000E+00   # Re(ZV(1,1))
  1  2     0.00000000E+00   # Re(ZV(1,2))
  1  3     1.00000000E+00   # Re(ZV(1,3))
  2  1     0.00000000E+00   # Re(ZV(2,1))
  2  2    -9.99959743E-01   # Re(ZV(2,2))
  2  3     0.00000000E+00   # Re(ZV(2,3))
  3  1     1.00000000E+00   # Re(ZV(3,1))
  3  2     0.00000000E+00   # Re(ZV(3,2))
  3  3     0.00000000E+00   # Re(ZV(3,3))
Block UELMIX
  1  1     9.99997490E-01   # Re(ZEL(1,1))
  1  2     0.00000000E+00   # Re(ZEL(1,2))
  1  3     0.00000000E+00   # Re(ZEL(1,3))
  2  1     0.00000000E+00   # Re(ZEL(2,1))
  2  2     9.99997382E-01   # Re(ZEL(2,2))
  2  3     0.00000000E+00   # Re(ZEL(2,3))
  3  1     0.00000000E+00   # Re(ZEL(3,1))
  3  2     0.00000000E+00   # Re(ZEL(3,2))
  3  3     9.99997187E-01   # Re(ZEL(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(ZER(1,1))
  1  2     0.00000000E+00   # Re(ZER(1,2))
  1  3     0.00000000E+00   # Re(ZER(1,3))
  2  1     0.00000000E+00   # Re(ZER(2,1))
  2  2     1.00000000E+00   # Re(ZER(2,2))
  2  3     0.00000000E+00   # Re(ZER(2,3))
  3  1     0.00000000E+00   # Re(ZER(3,1))
  3  2     0.00000000E+00   # Re(ZER(3,2))
  3  3     1.00000000E+00   # Re(ZER(3,3))
Block UDLMIX
  1  1     9.99999195E-01   # Re(ZDL(1,1))
  1  2     0.00000000E+00   # Re(ZDL(1,2))
  1  3     0.00000000E+00   # Re(ZDL(1,3))
  2  1     0.00000000E+00   # Re(ZDL(2,1))
  2  2     9.65716745E-01   # Re(ZDL(2,2))
  2  3    -8.94865824E-17   # Re(ZDL(2,3))
  3  1     0.00000000E+00   # Re(ZDL(3,1))
  3  2     8.97056488E-17   # Re(ZDL(3,2))
  3  3     9.99992941E-01   # Re(ZDL(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(ZDR(1,1))
  1  2     0.00000000E+00   # Re(ZDR(1,2))
  1  3     0.00000000E+00   # Re(ZDR(1,3))
  2  1     0.00000000E+00   # Re(ZDR(2,1))
  2  2     9.65346068E-01   # Re(ZDR(2,2))
  2  3    -3.01143077E-15   # Re(ZDR(2,3))
  3  1     0.00000000E+00   # Re(ZDR(3,1))
  3  2     2.90707286E-15   # Re(ZDR(3,2))
  3  3     1.00000000E+00   # Re(ZDR(3,3))
Block UULMIX
  1  1     1.00000000E+00   # Re(ZUL(1,1))
  1  2     0.00000000E+00   # Re(ZUL(1,2))
  1  3     0.00000000E+00   # Re(ZUL(1,3))
  2  1     0.00000000E+00   # Re(ZUL(2,1))
  2  2     9.99999999E-01   # Re(ZUL(2,2))
  2  3     0.00000000E+00   # Re(ZUL(2,3))
  3  1     0.00000000E+00   # Re(ZUL(3,1))
  3  2     0.00000000E+00   # Re(ZUL(3,2))
  3  3     9.99999997E-01   # Re(ZUL(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(ZUR(1,1))
  1  2     0.00000000E+00   # Re(ZUR(1,2))
  1  3     0.00000000E+00   # Re(ZUR(1,3))
  2  1     0.00000000E+00   # Re(ZUR(2,1))
  2  2     1.00000000E+00   # Re(ZUR(2,2))
  2  3     0.00000000E+00   # Re(ZUR(2,3))
  3  1     0.00000000E+00   # Re(ZUR(3,1))
  3  2     0.00000000E+00   # Re(ZUR(3,2))
  3  3     1.00000000E+00   # Re(ZUR(3,3))
Block FlexibleSUSYOutput
     0     1.88959965E+16   # HighScale
     1     8.84918601E+02   # SUSYScale
     2     9.11876000E+01   # LowScale
Block NMSSMRUN Q= 8.84918601E+02
     1    -2.74429507E-01   # Re(Lambdax)
     2     4.22990683E-01   # Re(Kappa)
     3     5.83490696E+02   # Re(TLambdax/Lambdax)
     4     1.19272367E+01   # Re(TKappa/Kappa)
     5    -1.13844168E+02   # 0.7071067811865475*vS*Re(Lambdax)
    10    -5.98700479E+04   # ms2
    11     0.00000000E+00   # Im(Lambdax)
    12     0.00000000E+00   # Im(Kappa)
    13     1.95340690E+02   # Im(TLambdax/Lambdax)
    14    -8.08337160E+00   # Im(TKappa/Kappa)
Block DCINFO
     1   FlexibleSUSY
     2   2.9.0
     5   NMSSMCPV
     9   4.15.4
DECAY        25     1.01658691E-03   # hh(2) decays
     8.97344316E-01   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     8.27396223E-02   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     1.09803081E-02   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     8.05125068E-03   2          21        21  # BR(hh(2) -> VG VG)
     4.05111314E-04   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     2.93774351E-04   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     1.49401546E-04   2          22        22  # BR(hh(2) -> VP VP)
     2.69894916E-05   2         -24        24  # BR(hh(2) -> VWm conjVWm)
DECAY        35     2.93306220E-03   # hh(3) decays
     5.34408133E-01   2          -5         5  # BR(hh(3) -> barFd(3) Fd(3))
     2.42889606E-01   2         -24        24  # BR(hh(3) -> VWm conjVWm)
     9.72871034E-02   2          21        21  # BR(hh(3) -> VG VG)
     5.60525992E-02   2         -15        15  # BR(hh(3) -> barFe(3) Fe(3))
     3.33301023E-02   2          -4         4  # BR(hh(3) -> barFu(2) Fu(2))
     3.10246948E-02   2          23        23  # BR(hh(3) -> VZ VZ)
     2.79902584E-03   2          22        22  # BR(hh(3) -> VP VP)
     1.76819109E-03   2          22        23  # BR(hh(3) -> VP VZ)
     2.41453786E-04   2          -3         3  # BR(hh(3) -> barFd(2) Fd(2))
     1.98401989E-04   2         -13        13  # BR(hh(3) -> barFe(2) Fe(2))
DECAY        36     1.64024774E+00   # hh(4) decays
     5.48688373E-01   2          25        25  # BR(hh(4) -> hh(2) hh(2))
     1.34702973E-01   2    -1000024   1000024  # BR(hh(4) -> Cha(1) barCha(1))
     1.11729846E-01   2          35        35  # BR(hh(4) -> hh(3) hh(3))
     7.63092029E-02   2     1000022   1000022  # BR(hh(4) -> Chi(1) Chi(1))
     5.99056020E-02   2     1000023   1000023  # BR(hh(4) -> Chi(2) Chi(2))
     4.69075974E-02   2          25        35  # BR(hh(4) -> hh(2) hh(3))
     1.38507134E-02   2         -24        24  # BR(hh(4) -> VWm conjVWm)
     6.56874729E-03   2          23        23  # BR(hh(4) -> VZ VZ)
     1.16447044E-03   2          -5         5  # BR(hh(4) -> barFd(3) Fd(3))
     1.48472295E-04   2         -15        15  # BR(hh(4) -> barFe(3) Fe(3))
     1.03154045E-05   2          21        21  # BR(hh(4) -> VG VG)
DECAY        45     5.19946318E+00   # hh(5) decays
     2.78223084E-01   2          -5         5  # BR(hh(5) -> barFd(3) Fd(3))
     8.00948996E-02   2     1000023   1000025  # BR(hh(5) -> Chi(2) Chi(3))
     7.25879272E-02   2     1000022   1000035  # BR(hh(5) -> Chi(1) Chi(4))
     7.12196884E-02   2          -6         6  # BR(hh(5) -> barFu(3) Fu(3))
     6.10589802E-02   2          23        25  # BR(hh(5) -> VZ hh(2))
     5.85843114E-02   2     1000022   1000025  # BR(hh(5) -> Chi(1) Chi(3))
     4.97536807E-02   2          23        36  # BR(hh(5) -> VZ hh(4))
     4.55106810E-02   2     1000023   1000035  # BR(hh(5) -> Chi(2) Chi(4))
     4.19906288E-02   2    -1000024   1000037  # BR(hh(5) -> Cha(1) barCha(2))
     4.19906288E-02   2    -1000037   1000024  # BR(hh(5) -> Cha(2) barCha(1))
     4.11126117E-02   2         -15        15  # BR(hh(5) -> barFe(3) Fe(3))
     3.11361087E-02   2    -1000024   1000024  # BR(hh(5) -> Cha(1) barCha(1))
     2.94353036E-02   2     1000022   1000045  # BR(hh(5) -> Chi(1) Chi(5))
     2.42364941E-02   2     1000022   1000022  # BR(hh(5) -> Chi(1) Chi(1))
     1.30296776E-02   2     1000023   1000045  # BR(hh(5) -> Chi(2) Chi(5))
     1.19919439E-02   2     1000023   1000023  # BR(hh(5) -> Chi(2) Chi(2))
     1.19616006E-02   2          23        35  # BR(hh(5) -> VZ hh(3))
     7.58916389E-03   2          25        25  # BR(hh(5) -> hh(2) hh(2))
     6.79233550E-03   2          25        36  # BR(hh(5) -> hh(2) hh(4))
     6.60636085E-03   2     1000025   1000035  # BR(hh(5) -> Chi(3) Chi(4))
     6.17370134E-03   2          25        35  # BR(hh(5) -> hh(2) hh(3))
     4.40820214E-03   2          35        36  # BR(hh(5) -> hh(3) hh(4))
     2.03520022E-03   2          35        35  # BR(hh(5) -> hh(3) hh(3))
     1.12339355E-03   2     1000035   1000035  # BR(hh(5) -> Chi(4) Chi(4))
     3.03785259E-04   2     1000022   1000023  # BR(hh(5) -> Chi(1) Chi(2))
     2.56388442E-04   2         -24        24  # BR(hh(5) -> VWm conjVWm)
     1.68053473E-04   2          36        36  # BR(hh(5) -> hh(4) hh(4))
     1.47063241E-04   2     1000025   1000025  # BR(hh(5) -> Chi(3) Chi(3))
     1.45349495E-04   2         -13        13  # BR(hh(5) -> barFe(2) Fe(2))
     1.32724739E-04   2          23        23  # BR(hh(5) -> VZ VZ)
     1.26611701E-04   2          -3         3  # BR(hh(5) -> barFd(2) Fd(2))
     7.18850831E-05   2          21        21  # BR(hh(5) -> VG VG)
DECAY        46     4.99422678E+00   # hh(6) decays
     2.88861165E-01   2          -5         5  # BR(hh(6) -> barFd(3) Fd(3))
     1.02389206E-01   2          35        36  # BR(hh(6) -> hh(3) hh(4))
     8.58608581E-02   2     1000022   1000025  # BR(hh(6) -> Chi(1) Chi(3))
     8.35766108E-02   2     1000023   1000035  # BR(hh(6) -> Chi(2) Chi(4))
     7.56203995E-02   2     1000023   1000025  # BR(hh(6) -> Chi(2) Chi(3))
     7.02268615E-02   2          -6         6  # BR(hh(6) -> barFu(3) Fu(3))
     4.81109732E-02   2     1000022   1000035  # BR(hh(6) -> Chi(1) Chi(4))
     4.51869887E-02   2    -1000037   1000024  # BR(hh(6) -> Cha(2) barCha(1))
     4.51869887E-02   2    -1000024   1000037  # BR(hh(6) -> Cha(1) barCha(2))
     4.27025250E-02   2         -15        15  # BR(hh(6) -> barFe(3) Fe(3))
     2.83243461E-02   2     1000023   1000045  # BR(hh(6) -> Chi(2) Chi(5))
     2.42618936E-02   2    -1000024   1000024  # BR(hh(6) -> Cha(1) barCha(1))
     1.80942858E-02   2     1000022   1000045  # BR(hh(6) -> Chi(1) Chi(5))
     9.52924547E-03   2          25        36  # BR(hh(6) -> hh(2) hh(4))
     6.49875327E-03   2     1000022   1000022  # BR(hh(6) -> Chi(1) Chi(1))
     5.58589193E-03   2          23        25  # BR(hh(6) -> VZ hh(2))
     3.98185181E-03   2          25        25  # BR(hh(6) -> hh(2) hh(2))
     2.95642703E-03   2     1000025   1000035  # BR(hh(6) -> Chi(3) Chi(4))
     2.81204471E-03   2     1000023   1000023  # BR(hh(6) -> Chi(2) Chi(2))
     2.66965034E-03   2          23        36  # BR(hh(6) -> VZ hh(4))
     1.45594402E-03   2          23        35  # BR(hh(6) -> VZ hh(3))
     1.31218284E-03   2     1000025   1000025  # BR(hh(6) -> Chi(3) Chi(3))
     1.26665200E-03   2          35        35  # BR(hh(6) -> hh(3) hh(3))
     1.06874318E-03   2     1000022   1000023  # BR(hh(6) -> Chi(1) Chi(2))
     7.94981300E-04   2         -24        24  # BR(hh(6) -> VWm conjVWm)
     4.79740950E-04   2     1000035   1000035  # BR(hh(6) -> Chi(4) Chi(4))
     4.11571890E-04   2          23        23  # BR(hh(6) -> VZ VZ)
     2.40877513E-04   2          25        35  # BR(hh(6) -> hh(2) hh(3))
     1.96768376E-04   2          36        36  # BR(hh(6) -> hh(4) hh(4))
     1.50971910E-04   2         -13        13  # BR(hh(6) -> barFe(2) Fe(2))
     1.31430200E-04   2          -3         3  # BR(hh(6) -> barFd(2) Fd(2))
     5.15996576E-05   2          21        21  # BR(hh(6) -> VG VG)
DECAY       -37     4.61919950E+00   # Hpm(2) decays
     3.04509909E-01   2          -6         5  # BR(Hpm(2) -> barFu(3) Fd(3))
     1.76597788E-01   2    -1000024   1000035  # BR(Hpm(2) -> Cha(1) Chi(4))
     1.66112027E-01   2    -1000024   1000025  # BR(Hpm(2) -> Cha(1) Chi(3))
     7.81326152E-02   2         -24        25  # BR(Hpm(2) -> VWm hh(2))
     5.94162488E-02   2         -24        36  # BR(Hpm(2) -> VWm hh(4))
     5.39037014E-02   2    -1000037   1000022  # BR(Hpm(2) -> Cha(2) Chi(1))
     4.93651375E-02   2    -1000024   1000045  # BR(Hpm(2) -> Cha(1) Chi(5))
     4.62687248E-02   2    -1000037   1000023  # BR(Hpm(2) -> Cha(2) Chi(2))
     4.59733296E-02   2         -16        15  # BR(Hpm(2) -> barFv(3) Fe(3))
     1.20016487E-02   2         -24        35  # BR(Hpm(2) -> VWm hh(3))
     3.95609017E-03   2    -1000024   1000022  # BR(Hpm(2) -> Cha(1) Chi(1))
     3.47368582E-03   2    -1000024   1000023  # BR(Hpm(2) -> Cha(1) Chi(2))
     1.62533440E-04   2         -14        13  # BR(Hpm(2) -> barFv(2) Fe(2))
     1.21511697E-04   2          -4         3  # BR(Hpm(2) -> barFu(2) Fd(2))
Block NORMALIZEDEFFHIGGSCOUPLINGS
       25           0           0     1.61140079E-03   # SM Higgs width for mhSM = mhh(2)
       25          -1           1     4.05428508E-01   # hh(2)-barFu(1)-Fu(1)/SM with mhSM = mhh(2)
       25          -2           2     7.42447634E-01   # hh(2)-barFd(1)-Fd(1)/SM with mhSM = mhh(2)
       25          -3           3     7.47064783E-01   # hh(2)-barFd(2)-Fd(2)/SM with mhSM = mhh(2)
       25          -4           4     4.05395691E-01   # hh(2)-barFu(2)-Fu(2)/SM with mhSM = mhh(2)
       25          -5           5     7.48433028E-01   # hh(2)-barFd(3)-Fd(3)/SM with mhSM = mhh(2)
       25          -6           6     4.05429759E-01   # hh(2)-barFu(3)-Fu(3)/SM with mhSM = mhh(2)
       25         -11          11     7.52147895E-01   # hh(2)-barFe(1)-Fe(1)/SM with mhSM = mhh(2)
       25         -13          13     7.52147895E-01   # hh(2)-barFe(2)-Fe(2)/SM with mhSM = mhh(2)
       25         -15          15     7.52147895E-01   # hh(2)-barFe(3)-Fe(3)/SM with mhSM = mhh(2)
       25         -24          24     4.09097158E-01   # hh(2)-conjVWm-VWm/SM with mhSM = mhh(2)
       25          23          23     4.08277164E-01   # hh(2)-VZ-VZ/SM with mhSM = mhh(2)
       25          21          21     3.95493219E-01   # hh(2)-VG-VG/SM with mhSM = mhh(2)
       25          22          22     4.24179740E-01   # hh(2)-VP-VP/SM with mhSM = mhh(2)
       35           0           0     4.08609959E-03   # SM Higgs width for mhSM = mhh(3)
       35          -1           1     9.12459341E-01   # hh(3)-barFu(1)-Fu(1)/SM with mhSM = mhh(3)
       35          -2           2     7.97634562E-01   # hh(3)-barFd(1)-Fd(1)/SM with mhSM = mhh(3)
       35          -3           3     7.96228711E-01   # hh(3)-barFd(2)-Fd(2)/SM with mhSM = mhh(3)
       35          -4           4     9.12440153E-01   # hh(3)-barFu(2)-Fu(2)/SM with mhSM = mhh(3)
       35          -5           5     7.94473690E-01   # hh(3)-barFd(3)-Fd(3)/SM with mhSM = mhh(3)
       35          -6           6     9.12463177E-01   # hh(3)-barFu(3)-Fu(3)/SM with mhSM = mhh(3)
       35         -11          11     7.94576682E-01   # hh(3)-barFe(1)-Fe(1)/SM with mhSM = mhh(3)
       35         -13          13     7.94576682E-01   # hh(3)-barFe(2)-Fe(2)/SM with mhSM = mhh(3)
       35         -15          15     7.94576682E-01   # hh(3)-barFe(3)-Fe(3)/SM with mhSM = mhh(3)
       35         -24          24     9.11217215E-01   # hh(3)-conjVWm-VWm/SM with mhSM = mhh(3)
       35          23          23     9.11587768E-01   # hh(3)-VZ-VZ/SM with mhSM = mhh(3)
       35          21          21     9.09942561E-01   # hh(3)-VG-VG/SM with mhSM = mhh(3)
       35          22          22     9.46202583E-01   # hh(3)-VP-VP/SM with mhSM = mhh(3)
       35          23          22     9.28208593E-01   # hh(3)-VP-VZ/SM with mhSM = mhh(3)
       36           0           0     1.36425065E+01   # SM Higgs width for mhSM = mhh(4)
       36          -1           1     4.53164565E-02   # hh(4)-barFu(1)-Fu(1)/SM with mhSM = mhh(4)
       36          -2           2     5.57942771E-01   # hh(4)-barFd(1)-Fd(1)/SM with mhSM = mhh(4)
       36          -3           3     5.63681192E-01   # hh(4)-barFd(2)-Fd(2)/SM with mhSM = mhh(4)
       36          -4           4     4.53163274E-02   # hh(4)-barFu(2)-Fu(2)/SM with mhSM = mhh(4)
       36          -5           5     5.68524429E-01   # hh(4)-barFd(3)-Fd(3)/SM with mhSM = mhh(4)
       36          -6           6     4.53373192E-02   # hh(4)-barFu(3)-Fu(3)/SM with mhSM = mhh(4)
       36         -11          11     5.71002505E-01   # hh(4)-barFe(1)-Fe(1)/SM with mhSM = mhh(4)
       36         -13          13     5.71002505E-01   # hh(4)-barFe(2)-Fe(2)/SM with mhSM = mhh(4)
       36         -15          15     5.71002535E-01   # hh(4)-barFe(3)-Fe(3)/SM with mhSM = mhh(4)
       36         -24          24     4.95433634E-02   # hh(4)-conjVWm-VWm/SM with mhSM = mhh(4)
       36          23          23     4.96506487E-02   # hh(4)-VZ-VZ/SM with mhSM = mhh(4)
       36          21          21     4.32060849E-02   # hh(4)-VG-VG/SM with mhSM = mhh(4)
       36          22          22     1.82097148E-01   # hh(4)-VP-VP/SM with mhSM = mhh(4)
       36          23          22     3.89950165E-02   # hh(4)-VP-VZ/SM with mhSM = mhh(4)
Block IMNORMALIZEDEFFHIGGSCOUPLINGS
       25          -1           1     3.04290466E-03   # hh(2)-barFu(1)-Fu(1)/SM with mhSM = mhh(2)
       25          -2           2     3.17096371E-01   # hh(2)-barFd(1)-Fd(1)/SM with mhSM = mhh(2)
       25          -3           3     3.21426059E-01   # hh(2)-barFd(2)-Fd(2)/SM with mhSM = mhh(2)
       25          -4           4     3.11821561E-03   # hh(2)-barFu(2)-Fu(2)/SM with mhSM = mhh(2)
       25          -5           5     3.23448068E-01   # hh(2)-barFd(3)-Fd(3)/SM with mhSM = mhh(2)
       25          -6           6     3.14246057E-03   # hh(2)-barFu(3)-Fu(3)/SM with mhSM = mhh(2)
       25         -11          11     3.26154987E-01   # hh(2)-barFe(1)-Fe(1)/SM with mhSM = mhh(2)
       25         -13          13     3.26154987E-01   # hh(2)-barFe(2)-Fe(2)/SM with mhSM = mhh(2)
       25         -15          15     3.26154987E-01   # hh(2)-barFe(3)-Fe(3)/SM with mhSM = mhh(2)
       35          -1           1     1.22210094E-03   # hh(3)-barFu(1)-Fu(1)/SM with mhSM = mhh(3)
       35          -2           2     1.52417277E-01   # hh(3)-barFd(1)-Fd(1)/SM with mhSM = mhh(3)
       35          -3           3     1.54303908E-01   # hh(3)-barFd(2)-Fd(2)/SM with mhSM = mhh(3)
       35          -4           4     1.24983916E-03   # hh(3)-barFu(2)-Fu(2)/SM with mhSM = mhh(3)
       35          -5           5     1.55652507E-01   # hh(3)-barFd(3)-Fd(3)/SM with mhSM = mhh(3)
       35          -6           6     1.25919082E-03   # hh(3)-barFu(3)-Fu(3)/SM with mhSM = mhh(3)
       35         -11          11     1.56487579E-01   # hh(3)-barFe(1)-Fe(1)/SM with mhSM = mhh(3)
       35         -13          13     1.56487579E-01   # hh(3)-barFe(2)-Fe(2)/SM with mhSM = mhh(3)
       35         -15          15     1.56487580E-01   # hh(3)-barFe(3)-Fe(3)/SM with mhSM = mhh(3)
       36          -1           1     1.18273414E-03   # hh(4)-barFu(1)-Fu(1)/SM with mhSM = mhh(4)
       36          -2           2     1.39304022E-01   # hh(4)-barFd(1)-Fd(1)/SM with mhSM = mhh(4)
       36          -3           3     1.40845060E-01   # hh(4)-barFd(2)-Fd(2)/SM with mhSM = mhh(4)
       36          -4           4     1.20703663E-03   # hh(4)-barFu(2)-Fu(2)/SM with mhSM = mhh(4)
       36          -5           5     1.42136094E-01   # hh(4)-barFd(3)-Fd(3)/SM with mhSM = mhh(4)
       36          -6           6     1.21687884E-03   # hh(4)-barFu(3)-Fu(3)/SM with mhSM = mhh(4)
       36         -11          11     1.42808794E-01   # hh(4)-barFe(1)-Fe(1)/SM with mhSM = mhh(4)
       36         -13          13     1.42808794E-01   # hh(4)-barFe(2)-Fe(2)/SM with mhSM = mhh(4)
       36         -15          15     1.42808802E-01   # hh(4)-barFe(3)-Fe(3)/SM with mhSM = mhh(4)
Block HIGGSSIGNALS
     1     1.59000000E+02   # number of degrees of freedom
     2     1.56559105E+02   # 𝜒²
     3     1.51638160E+02   # SM 𝜒² for mh = 125.200000 GeV
     4     8.53946029E-02   # p-value
Block HIGGSBOUNDS
 25  1     4.79730918E+00   # LEP [eeHZ>bb] from hep-ex/0306033 (LEPComb 2.5fb-1, M=(12, 120))
 25  2     4.68259974E+00   # expRatio
 35  1     4.99415312E-01   # LHC8 [vbfH,HW,Htt,H,HZ]>[ZZ] from 1312.5353 (CMS 24.8fb-1, M=(110, 1000))
 35  2     2.71840835E+00   # expRatio
 36  1     3.31097718E-03   # LHC13 [ggH>ZZ] from 2009.14791 (ATLAS 139fb-1, M=(210, 400))
 36  2     2.39701076E-03   # expRatio
Block LILITH
     1     6.60000000E+01   # number of degrees of freedom
     2     6.43420944E+01   # 𝜒²
     3    -1.00000000E+00   # SM 𝜒² for mh = 125.200000 GeV
     4     6.47357939E-15   # p-value


==> anc/LesHouches.out.NMSSMCPV-noTau <==
Block SPINFO
     1   FlexibleSUSY
     2   2.9.0
     5   NMSSMCPV
     9   4.15.4
Block MODSEL                 # Select model
    6   0                    # flavour violation
#   12    1000                # DRbar parameter output scale (GeV)
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   0                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   2                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   1                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   1                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   1                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   1                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   3                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   0                    # calculate all observables
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   1                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   1                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   1                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   1                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
   32   2                    # loop level to calculate AMM
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.176000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.200000000e+00      # mb(mb) SM MSbar
    6   1.733000000e+02      # mtop(pole)
    7   1.777000000e+00      # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleSUSYInput
    1   125.2               # Mh pole
Block FlexibleDecay
   0   1                    # calculate decays (0 = no, 1 = yes)
   1   1e-5                 # minimum BR to print
   2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO )
   3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
   4   2                    # off-shell decays into VV pair
   5   1                    # print loop-induced Higgs couplings
   6   1                    # calculate Higgs effc normalized to SM
   7   1                    # call HiggsTools
   8   1                    # call Lilith
   9   1                    # use pole Higgs mixings in decays
Block MINPAR
     1     9.40000000E+02   # m0
     2     8.51000000E+02   # m12
     3     1.10000000E+01   # TanBeta
     5    -2.66600000E+03   # Azero
Block EXTPAR
    61    -3.20000000E-01   # LambdaInput
    62     6.40000000E-01   # KappaInput
    63    -3.70000000E+02   # ALambdaInput
    64     3.10000000E+01   # AKappaInput
    65    -1.61000000E+02   # LambdaTimesvSInput
   100    -1.00000000E+00   # etaInput
   101    -2.77000000E+00   # etaSInput
Block IMMINPAR
     2     0.00000000E+00   # Imm12
     5     0.00000000E+00   # ImAzero
Block gauge Q= 8.84918601E+02
     1     3.61964513E-01   # g1 * 0.7745966692414834
     2     6.41518464E-01   # g2
     3     1.04659633E+00   # g3
Block Yu Q= 8.84918601E+02
  1  1     7.36600519E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.36840769E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.50969782E-01   # Yu(3,3)
Block IMYu Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(Yu(1,1))
  1  2     0.00000000E+00   # Im(Yu(1,2))
  1  3     0.00000000E+00   # Im(Yu(1,3))
  2  1     0.00000000E+00   # Im(Yu(2,1))
  2  2     0.00000000E+00   # Im(Yu(2,2))
  2  3     0.00000000E+00   # Im(Yu(2,3))
  3  1     0.00000000E+00   # Im(Yu(3,1))
  3  2     0.00000000E+00   # Im(Yu(3,2))
  3  3     0.00000000E+00   # Im(Yu(3,3))
Block Yd Q= 8.84918601E+02
  1  1     1.56203070E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     3.42002764E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     1.49693403E-01   # Yd(3,3)
Block IMYd Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(Yd(1,1))
  1  2     0.00000000E+00   # Im(Yd(1,2))
  1  3     0.00000000E+00   # Im(Yd(1,3))
  2  1     0.00000000E+00   # Im(Yd(2,1))
  2  2     0.00000000E+00   # Im(Yd(2,2))
  2  3     0.00000000E+00   # Im(Yd(2,3))
  3  1     0.00000000E+00   # Im(Yd(3,1))
  3  2     0.00000000E+00   # Im(Yd(3,2))
  3  3     0.00000000E+00   # Im(Yd(3,3))
Block Ye Q= 8.84918601E+02
  1  1     3.15174663E-05   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     6.51681123E-03   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     1.09599846E-01   # Ye(3,3)
Block IMYe Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(Ye(1,1))
  1  2     0.00000000E+00   # Im(Ye(1,2))
  1  3     0.00000000E+00   # Im(Ye(1,3))
  2  1     0.00000000E+00   # Im(Ye(2,1))
  2  2     0.00000000E+00   # Im(Ye(2,2))
  2  3     0.00000000E+00   # Im(Ye(2,3))
  3  1     0.00000000E+00   # Im(Ye(3,1))
  3  2     0.00000000E+00   # Im(Ye(3,2))
  3  3     0.00000000E+00   # Im(Ye(3,3))
Block Te Q= 8.84918601E+02
  1  1    -9.88007922E-02   # Re(TYe(1,1))
  1  2     0.00000000E+00   # Re(TYe(1,2))
  1  3     0.00000000E+00   # Re(TYe(1,3))
  2  1     0.00000000E+00   # Re(TYe(2,1))
  2  2    -2.04281569E+01   # Re(TYe(2,2))
  2  3     0.00000000E+00   # Re(TYe(2,3))
  3  1     0.00000000E+00   # Re(TYe(3,1))
  3  2     0.00000000E+00   # Re(TYe(3,2))
  3  3    -3.40197902E+02   # Re(TYe(3,3))
Block IMTe Q= 8.84918601E+02
  1  1    -2.29576521E-04   # Im(TYe(1,1))
  1  2     0.00000000E+00   # Im(TYe(1,2))
  1  3     0.00000000E+00   # Im(TYe(1,3))
  2  1     0.00000000E+00   # Im(TYe(2,1))
  2  2    -4.74680679E-02   # Im(TYe(2,2))
  2  3     0.00000000E+00   # Im(TYe(2,3))
  3  1     0.00000000E+00   # Im(TYe(3,1))
  3  2     0.00000000E+00   # Im(TYe(3,2))
  3  3    -7.93262406E-01   # Im(TYe(3,3))
Block Td Q= 8.84918601E+02
  1  1    -7.73800954E-01   # Re(TYd(1,1))
  1  2     0.00000000E+00   # Re(TYd(1,2))
  1  3     0.00000000E+00   # Re(TYd(1,3))
  2  1     0.00000000E+00   # Re(TYd(2,1))
  2  2    -1.69420843E+01   # Re(TYd(2,2))
  2  3     0.00000000E+00   # Re(TYd(2,3))
  3  1     0.00000000E+00   # Re(TYd(3,1))
  3  2     0.00000000E+00   # Re(TYd(3,2))
  3  3    -6.71701008E+02   # Re(TYd(3,3))
Block IMTd Q= 8.84918601E+02
  1  1    -1.13918568E-03   # Im(TYd(1,1))
  1  2     0.00000000E+00   # Im(TYd(1,2))
  1  3     0.00000000E+00   # Im(TYd(1,3))
  2  1     0.00000000E+00   # Im(TYd(2,1))
  2  2    -2.49420621E-02   # Im(TYd(2,2))
  2  3     0.00000000E+00   # Im(TYd(2,3))
  3  1     0.00000000E+00   # Im(TYd(3,1))
  3  2     0.00000000E+00   # Im(TYd(3,2))
  3  3    -9.98875775E-01   # Im(TYd(3,3))
Block Tu Q= 8.84918601E+02
  1  1    -2.71583026E-02   # Re(TYu(1,1))
  1  2     0.00000000E+00   # Re(TYu(1,2))
  1  3     0.00000000E+00   # Re(TYu(1,3))
  2  1     0.00000000E+00   # Re(TYu(2,1))
  2  2    -1.24191541E+01   # Re(TYu(2,2))
  2  3     0.00000000E+00   # Re(TYu(2,3))
  3  1     0.00000000E+00   # Re(TYu(3,1))
  3  2     0.00000000E+00   # Re(TYu(3,2))
  3  3    -2.02832212E+03   # Re(TYu(3,3))
Block IMTu Q= 8.84918601E+02
  1  1    -4.21174356E-05   # Im(TYu(1,1))
  1  2     0.00000000E+00   # Im(TYu(1,2))
  1  3     0.00000000E+00   # Im(TYu(1,3))
  2  1     0.00000000E+00   # Im(TYu(2,1))
  2  2    -1.92598004E-02   # Im(TYu(2,2))
  2  3     0.00000000E+00   # Im(TYu(2,3))
  3  1     0.00000000E+00   # Im(TYu(3,1))
  3  2     0.00000000E+00   # Im(TYu(3,2))
  3  3    -3.39197610E+00   # Im(TYu(3,3))
Block MSQ2 Q= 8.84918601E+02
  1  1     3.69402234E+06   # Re(mq2(1,1))
  1  2     0.00000000E+00   # Re(mq2(1,2))
  1  3     0.00000000E+00   # Re(mq2(1,3))
  2  1     0.00000000E+00   # Re(mq2(2,1))
  2  2     3.69394969E+06   # Re(mq2(2,2))
  2  3     0.00000000E+00   # Re(mq2(2,3))
  3  1     0.00000000E+00   # Re(mq2(3,1))
  3  2     0.00000000E+00   # Re(mq2(3,2))
  3  3     2.00010509E+06   # Re(mq2(3,3))
Block IMMSQ2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(mq2(1,1))
  1  2     0.00000000E+00   # Im(mq2(1,2))
  1  3     0.00000000E+00   # Im(mq2(1,3))
  2  1     0.00000000E+00   # Im(mq2(2,1))
  2  2     0.00000000E+00   # Im(mq2(2,2))
  2  3     0.00000000E+00   # Im(mq2(2,3))
  3  1     0.00000000E+00   # Im(mq2(3,1))
  3  2     0.00000000E+00   # Im(mq2(3,2))
  3  3     0.00000000E+00   # Im(mq2(3,3))
Block MSE2 Q= 8.84918601E+02
  1  1     7.50403696E+05   # Re(me2(1,1))
  1  2     0.00000000E+00   # Re(me2(1,2))
  1  3     0.00000000E+00   # Re(me2(1,3))
  2  1     0.00000000E+00   # Re(me2(2,1))
  2  2     7.50121047E+05   # Re(me2(2,2))
  2  3     0.00000000E+00   # Re(me2(2,3))
  3  1     0.00000000E+00   # Re(me2(3,1))
  3  2     0.00000000E+00   # Re(me2(3,2))
  3  3     6.71103430E+05   # Re(me2(3,3))
Block IMMSE2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(me2(1,1))
  1  2     0.00000000E+00   # Im(me2(1,2))
  1  3     0.00000000E+00   # Im(me2(1,3))
  2  1     0.00000000E+00   # Im(me2(2,1))
  2  2     0.00000000E+00   # Im(me2(2,2))
  2  3     0.00000000E+00   # Im(me2(2,3))
  3  1     0.00000000E+00   # Im(me2(3,1))
  3  2     0.00000000E+00   # Im(me2(3,2))
  3  3     0.00000000E+00   # Im(me2(3,3))
Block MSL2 Q= 8.84918601E+02
  1  1     1.30704211E+06   # Re(ml2(1,1))
  1  2     0.00000000E+00   # Re(ml2(1,2))
  1  3     0.00000000E+00   # Re(ml2(1,3))
  2  1     0.00000000E+00   # Re(ml2(2,1))
  2  2     1.30690191E+06   # Re(ml2(2,2))
  2  3     0.00000000E+00   # Re(ml2(2,3))
  3  1     0.00000000E+00   # Re(ml2(3,1))
  3  2     0.00000000E+00   # Re(ml2(3,2))
  3  3     1.26771713E+06   # Re(ml2(3,3))
Block IMMSL2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(ml2(1,1))
  1  2     0.00000000E+00   # Im(ml2(1,2))
  1  3     0.00000000E+00   # Im(ml2(1,3))
  2  1     0.00000000E+00   # Im(ml2(2,1))
  2  2     0.00000000E+00   # Im(ml2(2,2))
  2  3     0.00000000E+00   # Im(ml2(2,3))
  3  1     0.00000000E+00   # Im(ml2(3,1))
  3  2     0.00000000E+00   # Im(ml2(3,2))
  3  3     0.00000000E+00   # Im(ml2(3,3))
Block MSU2 Q= 8.84918601E+02
  1  1     3.66901881E+06   # Re(mu2(1,1))
  1  2     0.00000000E+00   # Re(mu2(1,2))
  1  3     0.00000000E+00   # Re(mu2(1,3))
  2  1     0.00000000E+00   # Re(mu2(2,1))
  2  2     3.66894852E+06   # Re(mu2(2,2))
  2  3     0.00000000E+00   # Re(mu2(2,3))
  3  1     0.00000000E+00   # Re(mu2(3,1))
  3  2     0.00000000E+00   # Re(mu2(3,2))
  3  3     3.43914480E+05   # Re(mu2(3,3))
Block IMMSU2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(mu2(1,1))
  1  2     0.00000000E+00   # Im(mu2(1,2))
  1  3     0.00000000E+00   # Im(mu2(1,3))
  2  1     0.00000000E+00   # Im(mu2(2,1))
  2  2     0.00000000E+00   # Im(mu2(2,2))
  2  3     0.00000000E+00   # Im(mu2(2,3))
  3  1     0.00000000E+00   # Im(mu2(3,1))
  3  2     0.00000000E+00   # Im(mu2(3,2))
  3  3     0.00000000E+00   # Im(mu2(3,3))
Block MSD2 Q= 8.84918601E+02
  1  1     3.41631479E+06   # Re(md2(1,1))
  1  2     0.00000000E+00   # Re(md2(1,2))
  1  3     0.00000000E+00   # Re(md2(1,3))
  2  1     0.00000000E+00   # Re(md2(2,1))
  2  2     3.41623834E+06   # Re(md2(2,2))
  2  3     0.00000000E+00   # Re(md2(2,3))
  3  1     0.00000000E+00   # Re(md2(3,1))
  3  2     0.00000000E+00   # Re(md2(3,2))
  3  3     3.28570334E+06   # Re(md2(3,3))
Block IMMSD2 Q= 8.84918601E+02
  1  1     0.00000000E+00   # Im(md2(1,1))
  1  2     0.00000000E+00   # Im(md2(1,2))
  1  3     0.00000000E+00   # Im(md2(1,3))
  2  1     0.00000000E+00   # Im(md2(2,1))
  2  2     0.00000000E+00   # Im(md2(2,2))
  2  3     0.00000000E+00   # Im(md2(2,3))
  3  1     0.00000000E+00   # Im(md2(3,1))
  3  2     0.00000000E+00   # Im(md2(3,2))
  3  3     0.00000000E+00   # Im(md2(3,3))
Block MSOFT Q= 8.84918601E+02
    21     7.03065064E+05   # mHd2
    22    -3.43262662E+04   # mHu2
     1     3.60095316E+02   # Re(MassB)
     2     6.67937053E+02   # Re(MassWB)
     3     1.87656428E+03   # Re(MassG)
Block IMMSOFT Q= 8.84918601E+02
     1    -8.21777159E-03   # Im(MassB)
     2    -2.96937697E-02   # Im(MassWB)
     3     1.62121076E-02   # Im(MassG)
Block HMIX Q= 8.84918601E+02
   102     2.27081305E+01   # vd
   103     2.41861085E+02   # vu
Block IMNMSSMRUN Q= 8.84918601E+02
     2     0.00000000E+00   # Im(Kappa)
     4    -3.41919087E+00   # Im(TKappa)
     1     0.00000000E+00   # Im(Lambdax)
     3    -5.36072492E+01   # Im(TLambdax)
Block Phases Q= 8.84918601E+02
     1     1.00000000E+00   # Re(PhaseGlu)
Block IMPhases Q= 8.84918601E+02
     1     4.31962490E-06   # Im(PhaseGlu)
Block MASS
   1000021     1.91393926E+03   # Glu
        24     8.03597062E+01   # VWm
   1000024     1.12607359E+02   # Cha(1)
   1000037     6.99972782E+02   # Cha(2)
        37     8.59907006E+02   # Hpm(2)
   1000012     1.12636672E+03   # Sv(1)
   1000014     1.14389710E+03   # Sv(2)
   1000016     1.14395927E+03   # Sv(3)
   1000022    -1.06182492E+02   # Chi(1)
   1000023    -1.17583175E+02   # Chi(2)
   1000025    -3.55093348E+02   # Chi(3)
   1000035    -3.65063121E+02   # Chi(4)
   1000045    -6.99845961E+02   # Chi(5)
        25     6.30699510E+01   # hh(2)
        35     1.25185091E+02   # hh(3)
        36     3.44772667E+02   # hh(4)
        45     8.57502692E+02   # hh(5)
        46     8.59109636E+02   # hh(6)
   1000001     1.41402856E+03   # Sd(1)
   1000003     1.83033849E+03   # Sd(2)
   1000005     1.86614000E+03   # Sd(3)
   2000001     1.86616010E+03   # Sd(4)
   2000003     1.94201225E+03   # Sd(5)
   2000005     1.94203067E+03   # Sd(6)
   1000011     8.22164039E+02   # Se(1)
   1000013     8.69133678E+02   # Se(2)
   1000015     8.69297153E+02   # Se(3)
   2000011     1.12939352E+03   # Se(4)
   2000013     1.14684532E+03   # Se(5)
   2000015     1.14690721E+03   # Se(6)
   1000002     4.90615489E+02   # Su(1)
   1000004     1.44488943E+03   # Su(2)
   1000006     1.93212402E+03   # Su(3)
   2000002     1.93217801E+03   # Su(4)
   2000004     1.94062461E+03   # Su(5)
   2000006     1.94064226E+03   # Su(6)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        11     5.29249959E-04   # Fe(1)
        13     1.07325449E-01   # Fe(2)
        15     1.78620870E+00   # Fe(3)
         1     4.49455943E-03   # Fd(1)
         3     8.89312674E-02   # Fd(2)
         5     3.38490019E+00   # Fd(3)
         2     2.31541258E-03   # Fu(1)
         4     8.57086340E-01   # Fu(2)
         6     1.73234252E+02   # Fu(3)
        22     0.00000000E+00   # VP
        23     9.12274263E+01   # VZ
Block UMIX
  1  1    -2.86770285E-02   # Re(UM(1,1))
  1  2     9.42973345E-01   # Re(UM(1,2))
  2  1     5.66418921E-01   # Re(UM(2,1))
  2  2     3.34330058E-02   # Re(UM(2,2))
Block VMIX
  1  1    -9.11736890E-02   # Re(UP(1,1))
  1  2     9.87003219E-01   # Re(UP(1,2))
  2  1     5.59977939E-01   # Re(UP(2,1))
  2  2     1.60700482E-01   # Re(UP(2,2))
Block DSQMIX
  1  1    -2.32104550E-36   # Re(ZD(1,1))
  1  2    -3.14565219E-16   # Re(ZD(1,2))
  1  3    -9.99948498E-01   # Re(ZD(1,3))
  1  4    -1.65172629E-31   # Re(ZD(1,4))
  1  5    -1.53886668E-17   # Re(ZD(1,5))
  1  6    -9.71024062E-03   # Re(ZD(1,6))
  2  1     4.38996676E-36   # Re(ZD(2,1))
  2  2     1.11987799E-17   # Re(ZD(2,2))
  2  3     9.78772821E-03   # Re(ZD(2,3))
  2  4     1.17817534E-31   # Re(ZD(2,4))
  2  5     3.45327565E-18   # Re(ZD(2,5))
  2  6    -9.92029949E-01   # Re(ZD(2,6))
  3  1    -1.01228474E-18   # Re(ZD(3,1))
  3  2    -1.15387766E-03   # Re(ZD(3,2))
  3  3     8.95951608E-17   # Re(ZD(3,3))
  3  4    -1.90583396E-14   # Re(ZD(3,4))
  3  5    -9.89469539E-01   # Re(ZD(3,5))
  3  6    -2.61305205E-18   # Re(ZD(3,6))
  4  1     5.27125840E-05   # Re(ZD(4,1))
  4  2     4.44360313E-15   # Re(ZD(4,2))
  4  3     4.23878560E-32   # Re(ZD(4,3))
  4  4     9.92176512E-01   # Re(ZD(4,4))
  4  5    -1.90118263E-14   # Re(ZD(4,5))
  4  6     1.12249455E-31   # Re(ZD(4,6))
  5  1     9.18254785E-16   # Re(ZD(5,1))
  5  2    -9.99797799E-01   # Re(ZD(5,2))
  5  3     3.14634179E-16   # Re(ZD(5,3))
  5  4     4.76474486E-15   # Re(ZD(5,4))
  5  5     1.14195770E-03   # Re(ZD(5,5))
  5  6    -9.75229807E-18   # Re(ZD(5,6))
  6  1     9.99999999E-01   # Re(ZD(6,1))
  6  2     9.17833713E-16   # Re(ZD(6,2))
  6  3    -2.88828243E-31   # Re(ZD(6,3))
  6  4    -5.23001878E-05   # Re(ZD(6,4))
  6  5    -1.04807055E-18   # Re(ZD(6,5))
  6  6     8.95086471E-33   # Re(ZD(6,6))
Block SELMIX
  1  1    -0.00000000E+00   # Re(ZE(1,1))
  1  2     1.94006395E-18   # Re(ZE(1,2))
  1  3     1.22579490E-02   # Re(ZE(1,3))
  1  4    -9.10384103E-35   # Re(ZE(1,4))
  1  5    -5.26014178E-17   # Re(ZE(1,5))
  1  6     9.73038728E-01   # Re(ZE(1,6))
  2  1     0.00000000E+00   # Re(ZE(2,1))
  2  2     7.87699511E-04   # Re(ZE(2,2))
  2  3    -6.96499508E-16   # Re(ZE(2,3))
  2  4    -1.11897310E-23   # Re(ZE(2,4))
  2  5     9.86379869E-01   # Re(ZE(2,5))
  2  6     6.57930667E-17   # Re(ZE(2,6))
  3  1     3.81081984E-06   # Re(ZE(3,1))
  3  2     0.00000000E+00   # Re(ZE(3,2))
  3  3     0.00000000E+00   # Re(ZE(3,3))
  3  4     9.84767038E-01   # Re(ZE(3,4))
  3  5     3.13280256E-22   # Re(ZE(3,5))
  3  6     0.00000000E+00   # Re(ZE(3,6))
  4  1    -0.00000000E+00   # Re(ZE(4,1))
  4  2     4.15351890E-15   # Re(ZE(4,2))
  4  3     9.98478209E-01   # Re(ZE(4,3))
  4  4     4.92993139E-32   # Re(ZE(4,4))
  4  5     7.11179633E-16   # Re(ZE(4,5))
  4  6    -1.19546959E-02   # Re(ZE(4,6))
  5  1     0.00000000E+00   # Re(ZE(5,1))
  5  2     9.99954191E-01   # Re(ZE(5,2))
  5  3    -4.37967911E-15   # Re(ZE(5,3))
  5  4     8.81454941E-27   # Re(ZE(5,4))
  5  5    -7.77006535E-04   # Re(ZE(5,5))
  5  6     4.91869091E-17   # Re(ZE(5,6))
  6  1     1.00000000E+00   # Re(ZE(6,1))
  6  2     0.00000000E+00   # Re(ZE(6,2))
  6  3     0.00000000E+00   # Re(ZE(6,3))
  6  4    -3.75276976E-06   # Re(ZE(6,4))
  6  5    -1.19385461E-27   # Re(ZE(6,5))
  6  6     0.00000000E+00   # Re(ZE(6,6))
Block SCALARMIX
  1  1     3.90660889E-05   # ZH(1,1)
  1  2     2.11434480E-04   # ZH(1,2)
  1  3    -1.24402777E-05   # ZH(1,3)
  1  4    -9.34185287E-02   # ZH(1,4)
  1  5     9.95626860E-01   # ZH(1,5)
  1  6     2.95139440E-04   # ZH(1,6)
  2  1     6.80963431E-02   # ZH(2,1)
  2  2     4.03763395E-01   # ZH(2,2)
  2  3    -1.91922445E-02   # ZH(2,3)
  2  4    -2.95287164E-02   # ZH(2,4)
  2  5    -3.12954469E-03   # ZH(2,5)
  2  6     9.11640240E-01   # ZH(2,6)
  3  1    -7.19376621E-02   # ZH(3,1)
  3  2    -9.08713137E-01   # ZH(3,2)
  3  3     4.60083705E-02   # ZH(3,3)
  3  4    -1.41677334E-02   # ZH(3,4)
  3  5    -1.25401580E-03   # ZH(3,5)
  3  6     4.08345859E-01   # ZH(3,6)
  4  1     5.17104395E-02   # ZH(4,1)
  4  2     4.51427539E-02   # ZH(4,2)
  4  3     9.97551345E-01   # ZH(4,3)
  4  4    -1.29328776E-02   # ZH(4,4)
  4  5    -1.21165660E-03   # ZH(4,5)
  4  6    -3.27839555E-03   # ZH(4,6)
  5  1    -4.69310905E-01   # ZH(5,1)
  5  2     4.54096138E-02   # ZH(5,2)
  5  3     1.07474756E-02   # ZH(5,3)
  5  4    -8.77840574E-01   # ZH(5,4)
  5  5    -8.23538551E-02   # ZH(5,5)
  5  6    -1.35462983E-02   # ZH(5,6)
  6  1     8.75934452E-01   # ZH(6,1)
  6  2    -8.43540770E-02   # ZH(6,2)
  6  3    -4.78611775E-02   # ZH(6,3)
  6  4    -4.68432467E-01   # ZH(6,4)
  6  5    -4.39563743E-02   # ZH(6,5)
  6  6    -4.44003885E-02   # ZH(6,6)
Block NMNMIX
  1  1    -1.84856407E-02   # Re(ZN(1,1))
  1  2     1.97791666E-02   # Re(ZN(1,2))
  1  3    -2.94488342E-01   # Re(ZN(1,3))
  1  4    -4.39832567E-01   # Re(ZN(1,4))
  1  5     9.21643813E-02   # Re(ZN(1,5))
  2  1     5.72963571E-02   # Re(ZN(2,1))
  2  2    -6.04090448E-02   # Re(ZN(2,2))
  2  3    -6.39877974E-01   # Re(ZN(2,3))
  2  4    -5.15639566E-01   # Re(ZN(2,4))
  2  5    -8.91234059E-02   # Re(ZN(2,5))
  3  1     1.86601143E-03   # Re(ZN(3,1))
  3  2    -2.86481851E-03   # Re(ZN(3,2))
  3  3    -6.09047716E-02   # Re(ZN(3,3))
  3  4    -2.78363004E-02   # Re(ZN(3,4))
  3  5     9.66439338E-01   # Re(ZN(3,5))
  4  1     5.71759071E-04   # Re(ZN(4,1))
  4  2    -8.06426369E-04   # Re(ZN(4,2))
  4  3     1.60460985E-02   # Re(ZN(4,3))
  4  4     9.87993832E-02   # Re(ZN(4,4))
  4  5     1.01642383E-01   # Re(ZN(4,5))
  5  1     1.19696179E-04   # Re(ZN(5,1))
  5  2    -3.00689735E-04   # Re(ZN(5,2))
  5  3     1.11671846E-02   # Re(ZN(5,3))
  5  4     9.39030754E-02   # Re(ZN(5,4))
  5  5     1.22563758E-03   # Re(ZN(5,5))
Block CHARGEMIX
  1  1     8.92077798E-02   # Re(ZP(1,1))
  1  2    -9.95998247E-01   # Re(ZP(1,2))
  2  1     9.96013038E-01   # Re(ZP(2,1))
  2  2     8.92064550E-02   # Re(ZP(2,2))
Block USQMIX
  1  1     0.00000000E+00   # Re(ZU(1,1))
  1  2    -3.71759006E-17   # Re(ZU(1,2))
  1  3    -1.99023034E-01   # Re(ZU(1,3))
  1  4     3.00054492E-32   # Re(ZU(1,4))
  1  5    -2.42076319E-17   # Re(ZU(1,5))
  1  6    -9.79950367E-01   # Re(ZU(1,6))
  2  1     0.00000000E+00   # Re(ZU(2,1))
  2  2     1.80318651E-17   # Re(ZU(2,2))
  2  3    -9.79816755E-01   # Re(ZU(2,3))
  2  4     5.37192880E-32   # Re(ZU(2,4))
  2  5     2.70383160E-18   # Re(ZU(2,5))
  2  6     1.99020114E-01   # Re(ZU(2,6))
  3  1     0.00000000E+00   # Re(ZU(3,1))
  3  2    -7.07411756E-02   # Re(ZU(3,2))
  3  3    -2.98881958E-16   # Re(ZU(3,3))
  3  4    -7.85521080E-18   # Re(ZU(3,4))
  3  5    -9.97258575E-01   # Re(ZU(3,5))
  3  6     2.75776942E-17   # Re(ZU(3,6))
  4  1    -1.55889002E-04   # Re(ZU(4,1))
  4  2     0.00000000E+00   # Re(ZU(4,2))
  4  3     1.44689641E-33   # Re(ZU(4,3))
  4  4    -9.99994316E-01   # Re(ZU(4,4))
  4  5     3.99493531E-23   # Re(ZU(4,5))
  4  6    -6.91743129E-35   # Re(ZU(4,6))
  5  1     9.99999988E-01   # Re(ZU(5,1))
  5  2     0.00000000E+00   # Re(ZU(5,2))
  5  3     2.25555240E-37   # Re(ZU(5,3))
  5  4    -1.55888117E-04   # Re(ZU(5,4))
  5  5     6.22766485E-27   # Re(ZU(5,5))
  5  6    -1.07835147E-38   # Re(ZU(5,6))
  6  1     0.00000000E+00   # Re(ZU(6,1))
  6  2     9.97325886E-01   # Re(ZU(6,2))
  6  3     3.47481128E-16   # Re(ZU(6,3))
  6  4     1.10744062E-16   # Re(ZU(6,4))
  6  5    -7.07364011E-02   # Re(ZU(6,5))
  6  6    -4.27875494E-17   # Re(ZU(6,6))
Block SNUMIX
  1  1     0.00000000E+00   # Re(ZV(1,1))
  1  2     0.00000000E+00   # Re(ZV(1,2))
  1  3     1.00000000E+00   # Re(ZV(1,3))
  2  1     0.00000000E+00   # Re(ZV(2,1))
  2  2    -9.99959743E-01   # Re(ZV(2,2))
  2  3     0.00000000E+00   # Re(ZV(2,3))
  3  1     1.00000000E+00   # Re(ZV(3,1))
  3  2     0.00000000E+00   # Re(ZV(3,2))
  3  3     0.00000000E+00   # Re(ZV(3,3))
Block UELMIX
  1  1     9.99997490E-01   # Re(ZEL(1,1))
  1  2     0.00000000E+00   # Re(ZEL(1,2))
  1  3     0.00000000E+00   # Re(ZEL(1,3))
  2  1     0.00000000E+00   # Re(ZEL(2,1))
  2  2     9.99997382E-01   # Re(ZEL(2,2))
  2  3     0.00000000E+00   # Re(ZEL(2,3))
  3  1     0.00000000E+00   # Re(ZEL(3,1))
  3  2     0.00000000E+00   # Re(ZEL(3,2))
  3  3     9.99997187E-01   # Re(ZEL(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(ZER(1,1))
  1  2     0.00000000E+00   # Re(ZER(1,2))
  1  3     0.00000000E+00   # Re(ZER(1,3))
  2  1     0.00000000E+00   # Re(ZER(2,1))
  2  2     1.00000000E+00   # Re(ZER(2,2))
  2  3     0.00000000E+00   # Re(ZER(2,3))
  3  1     0.00000000E+00   # Re(ZER(3,1))
  3  2     0.00000000E+00   # Re(ZER(3,2))
  3  3     1.00000000E+00   # Re(ZER(3,3))
Block UDLMIX
  1  1     9.99999195E-01   # Re(ZDL(1,1))
  1  2     0.00000000E+00   # Re(ZDL(1,2))
  1  3     0.00000000E+00   # Re(ZDL(1,3))
  2  1     0.00000000E+00   # Re(ZDL(2,1))
  2  2     9.65716745E-01   # Re(ZDL(2,2))
  2  3    -8.94865824E-17   # Re(ZDL(2,3))
  3  1     0.00000000E+00   # Re(ZDL(3,1))
  3  2     8.97056488E-17   # Re(ZDL(3,2))
  3  3     9.99992941E-01   # Re(ZDL(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(ZDR(1,1))
  1  2     0.00000000E+00   # Re(ZDR(1,2))
  1  3     0.00000000E+00   # Re(ZDR(1,3))
  2  1     0.00000000E+00   # Re(ZDR(2,1))
  2  2     9.65346068E-01   # Re(ZDR(2,2))
  2  3    -3.01143077E-15   # Re(ZDR(2,3))
  3  1     0.00000000E+00   # Re(ZDR(3,1))
  3  2     2.90707286E-15   # Re(ZDR(3,2))
  3  3     1.00000000E+00   # Re(ZDR(3,3))
Block UULMIX
  1  1     1.00000000E+00   # Re(ZUL(1,1))
  1  2     0.00000000E+00   # Re(ZUL(1,2))
  1  3     0.00000000E+00   # Re(ZUL(1,3))
  2  1     0.00000000E+00   # Re(ZUL(2,1))
  2  2     9.99999999E-01   # Re(ZUL(2,2))
  2  3     0.00000000E+00   # Re(ZUL(2,3))
  3  1     0.00000000E+00   # Re(ZUL(3,1))
  3  2     0.00000000E+00   # Re(ZUL(3,2))
  3  3     9.99999997E-01   # Re(ZUL(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(ZUR(1,1))
  1  2     0.00000000E+00   # Re(ZUR(1,2))
  1  3     0.00000000E+00   # Re(ZUR(1,3))
  2  1     0.00000000E+00   # Re(ZUR(2,1))
  2  2     1.00000000E+00   # Re(ZUR(2,2))
  2  3     0.00000000E+00   # Re(ZUR(2,3))
  3  1     0.00000000E+00   # Re(ZUR(3,1))
  3  2     0.00000000E+00   # Re(ZUR(3,2))
  3  3     1.00000000E+00   # Re(ZUR(3,3))
Block FlexibleSUSYOutput
     0     1.88959965E+16   # HighScale
     1     8.84918601E+02   # SUSYScale
     2     9.11876000E+01   # LowScale
Block NMSSMRUN Q= 8.84918601E+02
     1    -2.74429507E-01   # Re(Lambdax)
     2     4.22990683E-01   # Re(Kappa)
     3     5.83490696E+02   # Re(TLambdax/Lambdax)
     4     1.19272367E+01   # Re(TKappa/Kappa)
     5    -1.13844168E+02   # 0.7071067811865475*vS*Re(Lambdax)
    10    -5.98700479E+04   # ms2
    11     0.00000000E+00   # Im(Lambdax)
    12     0.00000000E+00   # Im(Kappa)
    13     1.95340690E+02   # Im(TLambdax/Lambdax)
    14    -8.08337160E+00   # Im(TKappa/Kappa)
Block DCINFO
     1   FlexibleSUSY
     2   2.9.0
     5   NMSSMCPV
     9   4.15.4
DECAY        25     1.01658691E-03   # hh(2) decays
     8.97344316E-01   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     8.27396223E-02   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     1.09803081E-02   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     8.05125068E-03   2          21        21  # BR(hh(2) -> VG VG)
     4.05111314E-04   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     2.93774351E-04   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     1.49401546E-04   2          22        22  # BR(hh(2) -> VP VP)
     2.69894916E-05   2         -24        24  # BR(hh(2) -> VWm conjVWm)
DECAY        35     2.93306220E-03   # hh(3) decays
     5.34408133E-01   2          -5         5  # BR(hh(3) -> barFd(3) Fd(3))
     2.42889606E-01   2         -24        24  # BR(hh(3) -> VWm conjVWm)
     9.72871034E-02   2          21        21  # BR(hh(3) -> VG VG)
     5.60525992E-02   2         -15        15  # BR(hh(3) -> barFe(3) Fe(3))
     3.33301023E-02   2          -4         4  # BR(hh(3) -> barFu(2) Fu(2))
     3.10246948E-02   2          23        23  # BR(hh(3) -> VZ VZ)
     2.79902584E-03   2          22        22  # BR(hh(3) -> VP VP)
     1.76819109E-03   2          22        23  # BR(hh(3) -> VP VZ)
     2.41453786E-04   2          -3         3  # BR(hh(3) -> barFd(2) Fd(2))
     1.98401989E-04   2         -13        13  # BR(hh(3) -> barFe(2) Fe(2))
DECAY        36     1.64024774E+00   # hh(4) decays
     5.48688373E-01   2          25        25  # BR(hh(4) -> hh(2) hh(2))
     1.34702973E-01   2    -1000024   1000024  # BR(hh(4) -> Cha(1) barCha(1))
     1.11729846E-01   2          35        35  # BR(hh(4) -> hh(3) hh(3))
     7.63092029E-02   2     1000022   1000022  # BR(hh(4) -> Chi(1) Chi(1))
     5.99056020E-02   2     1000023   1000023  # BR(hh(4) -> Chi(2) Chi(2))
     4.69075974E-02   2          25        35  # BR(hh(4) -> hh(2) hh(3))
     1.38507134E-02   2         -24        24  # BR(hh(4) -> VWm conjVWm)
     6.56874729E-03   2          23        23  # BR(hh(4) -> VZ VZ)
     1.16447044E-03   2          -5         5  # BR(hh(4) -> barFd(3) Fd(3))
     1.48472295E-04   2         -15        15  # BR(hh(4) -> barFe(3) Fe(3))
     1.03154045E-05   2          21        21  # BR(hh(4) -> VG VG)
DECAY        45     5.19946318E+00   # hh(5) decays
     2.78223084E-01   2          -5         5  # BR(hh(5) -> barFd(3) Fd(3))
     8.00948996E-02   2     1000023   1000025  # BR(hh(5) -> Chi(2) Chi(3))
     7.25879272E-02   2     1000022   1000035  # BR(hh(5) -> Chi(1) Chi(4))
     7.12196884E-02   2          -6         6  # BR(hh(5) -> barFu(3) Fu(3))
     6.10589802E-02   2          23        25  # BR(hh(5) -> VZ hh(2))
     5.85843114E-02   2     1000022   1000025  # BR(hh(5) -> Chi(1) Chi(3))
     4.97536807E-02   2          23        36  # BR(hh(5) -> VZ hh(4))
     4.55106810E-02   2     1000023   1000035  # BR(hh(5) -> Chi(2) Chi(4))
     4.19906288E-02   2    -1000024   1000037  # BR(hh(5) -> Cha(1) barCha(2))
     4.19906288E-02   2    -1000037   1000024  # BR(hh(5) -> Cha(2) barCha(1))
     4.11126117E-02   2         -15        15  # BR(hh(5) -> barFe(3) Fe(3))
     3.11361087E-02   2    -1000024   1000024  # BR(hh(5) -> Cha(1) barCha(1))
     2.94353036E-02   2     1000022   1000045  # BR(hh(5) -> Chi(1) Chi(5))
     2.42364941E-02   2     1000022   1000022  # BR(hh(5) -> Chi(1) Chi(1))
     1.30296776E-02   2     1000023   1000045  # BR(hh(5) -> Chi(2) Chi(5))
     1.19919439E-02   2     1000023   1000023  # BR(hh(5) -> Chi(2) Chi(2))
     1.19616006E-02   2          23        35  # BR(hh(5) -> VZ hh(3))
     7.58916389E-03   2          25        25  # BR(hh(5) -> hh(2) hh(2))
     6.79233550E-03   2          25        36  # BR(hh(5) -> hh(2) hh(4))
     6.60636085E-03   2     1000025   1000035  # BR(hh(5) -> Chi(3) Chi(4))
     6.17370134E-03   2          25        35  # BR(hh(5) -> hh(2) hh(3))
     4.40820214E-03   2          35        36  # BR(hh(5) -> hh(3) hh(4))
     2.03520022E-03   2          35        35  # BR(hh(5) -> hh(3) hh(3))
     1.12339355E-03   2     1000035   1000035  # BR(hh(5) -> Chi(4) Chi(4))
     3.03785259E-04   2     1000022   1000023  # BR(hh(5) -> Chi(1) Chi(2))
     2.56388442E-04   2         -24        24  # BR(hh(5) -> VWm conjVWm)
     1.68053473E-04   2          36        36  # BR(hh(5) -> hh(4) hh(4))
     1.47063241E-04   2     1000025   1000025  # BR(hh(5) -> Chi(3) Chi(3))
     1.45349495E-04   2         -13        13  # BR(hh(5) -> barFe(2) Fe(2))
     1.32724739E-04   2          23        23  # BR(hh(5) -> VZ VZ)
     1.26611701E-04   2          -3         3  # BR(hh(5) -> barFd(2) Fd(2))
     7.18850831E-05   2          21        21  # BR(hh(5) -> VG VG)
DECAY        46     4.99422678E+00   # hh(6) decays
     2.88861165E-01   2          -5         5  # BR(hh(6) -> barFd(3) Fd(3))
     1.02389206E-01   2          35        36  # BR(hh(6) -> hh(3) hh(4))
     8.58608581E-02   2     1000022   1000025  # BR(hh(6) -> Chi(1) Chi(3))
     8.35766108E-02   2     1000023   1000035  # BR(hh(6) -> Chi(2) Chi(4))
     7.56203995E-02   2     1000023   1000025  # BR(hh(6) -> Chi(2) Chi(3))
     7.02268615E-02   2          -6         6  # BR(hh(6) -> barFu(3) Fu(3))
     4.81109732E-02   2     1000022   1000035  # BR(hh(6) -> Chi(1) Chi(4))
     4.51869887E-02   2    -1000037   1000024  # BR(hh(6) -> Cha(2) barCha(1))
     4.51869887E-02   2    -1000024   1000037  # BR(hh(6) -> Cha(1) barCha(2))
     4.27025250E-02   2         -15        15  # BR(hh(6) -> barFe(3) Fe(3))
     2.83243461E-02   2     1000023   1000045  # BR(hh(6) -> Chi(2) Chi(5))
     2.42618936E-02   2    -1000024   1000024  # BR(hh(6) -> Cha(1) barCha(1))
     1.80942858E-02   2     1000022   1000045  # BR(hh(6) -> Chi(1) Chi(5))
     9.52924547E-03   2          25        36  # BR(hh(6) -> hh(2) hh(4))
     6.49875327E-03   2     1000022   1000022  # BR(hh(6) -> Chi(1) Chi(1))
     5.58589193E-03   2          23        25  # BR(hh(6) -> VZ hh(2))
     3.98185181E-03   2          25        25  # BR(hh(6) -> hh(2) hh(2))
     2.95642703E-03   2     1000025   1000035  # BR(hh(6) -> Chi(3) Chi(4))
     2.81204471E-03   2     1000023   1000023  # BR(hh(6) -> Chi(2) Chi(2))
     2.66965034E-03   2          23        36  # BR(hh(6) -> VZ hh(4))
     1.45594402E-03   2          23        35  # BR(hh(6) -> VZ hh(3))
     1.31218284E-03   2     1000025   1000025  # BR(hh(6) -> Chi(3) Chi(3))
     1.26665200E-03   2          35        35  # BR(hh(6) -> hh(3) hh(3))
     1.06874318E-03   2     1000022   1000023  # BR(hh(6) -> Chi(1) Chi(2))
     7.94981300E-04   2         -24        24  # BR(hh(6) -> VWm conjVWm)
     4.79740950E-04   2     1000035   1000035  # BR(hh(6) -> Chi(4) Chi(4))
     4.11571890E-04   2          23        23  # BR(hh(6) -> VZ VZ)
     2.40877513E-04   2          25        35  # BR(hh(6) -> hh(2) hh(3))
     1.96768376E-04   2          36        36  # BR(hh(6) -> hh(4) hh(4))
     1.50971910E-04   2         -13        13  # BR(hh(6) -> barFe(2) Fe(2))
     1.31430200E-04   2          -3         3  # BR(hh(6) -> barFd(2) Fd(2))
     5.15996576E-05   2          21        21  # BR(hh(6) -> VG VG)
DECAY       -37     4.61919950E+00   # Hpm(2) decays
     3.04509909E-01   2          -6         5  # BR(Hpm(2) -> barFu(3) Fd(3))
     1.76597788E-01   2    -1000024   1000035  # BR(Hpm(2) -> Cha(1) Chi(4))
     1.66112027E-01   2    -1000024   1000025  # BR(Hpm(2) -> Cha(1) Chi(3))
     7.81326152E-02   2         -24        25  # BR(Hpm(2) -> VWm hh(2))
     5.94162488E-02   2         -24        36  # BR(Hpm(2) -> VWm hh(4))
     5.39037014E-02   2    -1000037   1000022  # BR(Hpm(2) -> Cha(2) Chi(1))
     4.93651375E-02   2    -1000024   1000045  # BR(Hpm(2) -> Cha(1) Chi(5))
     4.62687248E-02   2    -1000037   1000023  # BR(Hpm(2) -> Cha(2) Chi(2))
     4.59733296E-02   2         -16        15  # BR(Hpm(2) -> barFv(3) Fe(3))
     1.20016487E-02   2         -24        35  # BR(Hpm(2) -> VWm hh(3))
     3.95609017E-03   2    -1000024   1000022  # BR(Hpm(2) -> Cha(1) Chi(1))
     3.47368582E-03   2    -1000024   1000023  # BR(Hpm(2) -> Cha(1) Chi(2))
     1.62533440E-04   2         -14        13  # BR(Hpm(2) -> barFv(2) Fe(2))
     1.21511697E-04   2          -4         3  # BR(Hpm(2) -> barFu(2) Fd(2))
Block NORMALIZEDEFFHIGGSCOUPLINGS
       25           0           0     1.61140079E-03   # SM Higgs width for mhSM = mhh(2)
       25          -1           1     4.05428508E-01   # hh(2)-barFu(1)-Fu(1)/SM with mhSM = mhh(2)
       25          -2           2     7.42447634E-01   # hh(2)-barFd(1)-Fd(1)/SM with mhSM = mhh(2)
       25          -3           3     7.47064783E-01   # hh(2)-barFd(2)-Fd(2)/SM with mhSM = mhh(2)
       25          -4           4     4.05395691E-01   # hh(2)-barFu(2)-Fu(2)/SM with mhSM = mhh(2)
       25          -5           5     7.48433028E-01   # hh(2)-barFd(3)-Fd(3)/SM with mhSM = mhh(2)
       25          -6           6     4.05429759E-01   # hh(2)-barFu(3)-Fu(3)/SM with mhSM = mhh(2)
       25         -11          11     7.52147895E-01   # hh(2)-barFe(1)-Fe(1)/SM with mhSM = mhh(2)
       25         -13          13     7.52147895E-01   # hh(2)-barFe(2)-Fe(2)/SM with mhSM = mhh(2)
       25         -15          15     7.52147895E-01   # hh(2)-barFe(3)-Fe(3)/SM with mhSM = mhh(2)
       25         -24          24     4.09097158E-01   # hh(2)-conjVWm-VWm/SM with mhSM = mhh(2)
       25          23          23     4.08277164E-01   # hh(2)-VZ-VZ/SM with mhSM = mhh(2)
       25          21          21     3.95493219E-01   # hh(2)-VG-VG/SM with mhSM = mhh(2)
       25          22          22     4.24179740E-01   # hh(2)-VP-VP/SM with mhSM = mhh(2)
       35           0           0     4.08609959E-03   # SM Higgs width for mhSM = mhh(3)
       35          -1           1     9.12459341E-01   # hh(3)-barFu(1)-Fu(1)/SM with mhSM = mhh(3)
       35          -2           2     7.97634562E-01   # hh(3)-barFd(1)-Fd(1)/SM with mhSM = mhh(3)
       35          -3           3     7.96228711E-01   # hh(3)-barFd(2)-Fd(2)/SM with mhSM = mhh(3)
       35          -4           4     9.12440153E-01   # hh(3)-barFu(2)-Fu(2)/SM with mhSM = mhh(3)
       35          -5           5     7.94473690E-01   # hh(3)-barFd(3)-Fd(3)/SM with mhSM = mhh(3)
       35          -6           6     9.12463177E-01   # hh(3)-barFu(3)-Fu(3)/SM with mhSM = mhh(3)
       35         -11          11     7.94576682E-01   # hh(3)-barFe(1)-Fe(1)/SM with mhSM = mhh(3)
       35         -13          13     7.94576682E-01   # hh(3)-barFe(2)-Fe(2)/SM with mhSM = mhh(3)
       35         -15          15     7.94576682E-01   # hh(3)-barFe(3)-Fe(3)/SM with mhSM = mhh(3)
       35         -24          24     9.11217215E-01   # hh(3)-conjVWm-VWm/SM with mhSM = mhh(3)
       35          23          23     9.11587768E-01   # hh(3)-VZ-VZ/SM with mhSM = mhh(3)
       35          21          21     9.09942561E-01   # hh(3)-VG-VG/SM with mhSM = mhh(3)
       35          22          22     9.46202583E-01   # hh(3)-VP-VP/SM with mhSM = mhh(3)
       35          23          22     9.28208593E-01   # hh(3)-VP-VZ/SM with mhSM = mhh(3)
       36           0           0     1.36425065E+01   # SM Higgs width for mhSM = mhh(4)
       36          -1           1     4.53164565E-02   # hh(4)-barFu(1)-Fu(1)/SM with mhSM = mhh(4)
       36          -2           2     5.57942771E-01   # hh(4)-barFd(1)-Fd(1)/SM with mhSM = mhh(4)
       36          -3           3     5.63681192E-01   # hh(4)-barFd(2)-Fd(2)/SM with mhSM = mhh(4)
       36          -4           4     4.53163274E-02   # hh(4)-barFu(2)-Fu(2)/SM with mhSM = mhh(4)
       36          -5           5     5.68524429E-01   # hh(4)-barFd(3)-Fd(3)/SM with mhSM = mhh(4)
       36          -6           6     4.53373192E-02   # hh(4)-barFu(3)-Fu(3)/SM with mhSM = mhh(4)
       36         -11          11     5.71002505E-01   # hh(4)-barFe(1)-Fe(1)/SM with mhSM = mhh(4)
       36         -13          13     5.71002505E-01   # hh(4)-barFe(2)-Fe(2)/SM with mhSM = mhh(4)
       36         -15          15     5.71002535E-01   # hh(4)-barFe(3)-Fe(3)/SM with mhSM = mhh(4)
       36         -24          24     4.95433634E-02   # hh(4)-conjVWm-VWm/SM with mhSM = mhh(4)
       36          23          23     4.96506487E-02   # hh(4)-VZ-VZ/SM with mhSM = mhh(4)
       36          21          21     4.32060849E-02   # hh(4)-VG-VG/SM with mhSM = mhh(4)
       36          22          22     1.82097148E-01   # hh(4)-VP-VP/SM with mhSM = mhh(4)
       36          23          22     3.89950165E-02   # hh(4)-VP-VZ/SM with mhSM = mhh(4)
Block IMNORMALIZEDEFFHIGGSCOUPLINGS
       25          -1           1     3.04290466E-03   # hh(2)-barFu(1)-Fu(1)/SM with mhSM = mhh(2)
       25          -2           2     3.17096371E-01   # hh(2)-barFd(1)-Fd(1)/SM with mhSM = mhh(2)
       25          -3           3     3.21426059E-01   # hh(2)-barFd(2)-Fd(2)/SM with mhSM = mhh(2)
       25          -4           4     3.11821561E-03   # hh(2)-barFu(2)-Fu(2)/SM with mhSM = mhh(2)
       25          -5           5     3.23448068E-01   # hh(2)-barFd(3)-Fd(3)/SM with mhSM = mhh(2)
       25          -6           6     3.14246057E-03   # hh(2)-barFu(3)-Fu(3)/SM with mhSM = mhh(2)
       25         -11          11     3.26154987E-01   # hh(2)-barFe(1)-Fe(1)/SM with mhSM = mhh(2)
       25         -13          13     3.26154987E-01   # hh(2)-barFe(2)-Fe(2)/SM with mhSM = mhh(2)
       25         -15          15     3.26154987E-01   # hh(2)-barFe(3)-Fe(3)/SM with mhSM = mhh(2)
       35          -1           1     1.22210094E-03   # hh(3)-barFu(1)-Fu(1)/SM with mhSM = mhh(3)
       35          -2           2     1.52417277E-01   # hh(3)-barFd(1)-Fd(1)/SM with mhSM = mhh(3)
       35          -3           3     1.54303908E-01   # hh(3)-barFd(2)-Fd(2)/SM with mhSM = mhh(3)
       35          -4           4     1.24983916E-03   # hh(3)-barFu(2)-Fu(2)/SM with mhSM = mhh(3)
       35          -5           5     1.55652507E-01   # hh(3)-barFd(3)-Fd(3)/SM with mhSM = mhh(3)
       35          -6           6     1.25919082E-03   # hh(3)-barFu(3)-Fu(3)/SM with mhSM = mhh(3)
       35         -11          11     1.56487579E-01   # hh(3)-barFe(1)-Fe(1)/SM with mhSM = mhh(3)
       35         -13          13     1.56487579E-01   # hh(3)-barFe(2)-Fe(2)/SM with mhSM = mhh(3)
       35         -15          15     1.56487580E-01   # hh(3)-barFe(3)-Fe(3)/SM with mhSM = mhh(3)
       36          -1           1     1.18273414E-03   # hh(4)-barFu(1)-Fu(1)/SM with mhSM = mhh(4)
       36          -2           2     1.39304022E-01   # hh(4)-barFd(1)-Fd(1)/SM with mhSM = mhh(4)
       36          -3           3     1.40845060E-01   # hh(4)-barFd(2)-Fd(2)/SM with mhSM = mhh(4)
       36          -4           4     1.20703663E-03   # hh(4)-barFu(2)-Fu(2)/SM with mhSM = mhh(4)
       36          -5           5     1.42136094E-01   # hh(4)-barFd(3)-Fd(3)/SM with mhSM = mhh(4)
       36          -6           6     1.21687884E-03   # hh(4)-barFu(3)-Fu(3)/SM with mhSM = mhh(4)
       36         -11          11     1.42808794E-01   # hh(4)-barFe(1)-Fe(1)/SM with mhSM = mhh(4)
       36         -13          13     1.42808794E-01   # hh(4)-barFe(2)-Fe(2)/SM with mhSM = mhh(4)
       36         -15          15     1.42808802E-01   # hh(4)-barFe(3)-Fe(3)/SM with mhSM = mhh(4)
Block HIGGSSIGNALS
     1     1.56000000E+02   # number of degrees of freedom
     2     1.53919532E+02   # 𝜒²
     3     1.49296092E+02   # SM 𝜒² for mh = 125.200000 GeV
     4     9.90906591E-02   # p-value
Block HIGGSBOUNDS
 25  1     4.79730918E+00   # LEP [eeHZ>bb] from hep-ex/0306033 (LEPComb 2.5fb-1, M=(12, 120))
 25  2     4.68259974E+00   # expRatio
 35  1     4.99415312E-01   # LHC8 [vbfH,HW,Htt,H,HZ]>[ZZ] from 1312.5353 (CMS 24.8fb-1, M=(110, 1000))
 35  2     2.71840835E+00   # expRatio
 36  1     3.31097718E-03   # LHC13 [ggH>ZZ] from 2009.14791 (ATLAS 139fb-1, M=(210, 400))
 36  2     2.39701076E-03   # expRatio
Block LILITH
     1     6.60000000E+01   # number of degrees of freedom
     2     6.43420944E+01   # 𝜒²
     3    -1.00000000E+00   # SM 𝜒² for mh = 125.200000 GeV
     4     6.47357939E-15   # p-value


==> anc/LesHouches.out.THDMII <==
Block SPINFO
     1   FlexibleSUSY
     2   2.9.0
     5   THDMII
     9   4.15.4
Block MODSEL                 # Select model
#   12    1000                # parameter output scale (GeV)
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   1                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   14   1.000000000e-11      # beta-function zero threshold
   15   0                    # calculate all observables
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   1                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   1                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   1                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   1                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
   32   2                    # loop level to calculate AMM
Block FlexibleSUSYInput
    0   0.00729735           # alpha_em(0)
    1   125.20               # Mh pole
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.176000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.200000000e+00      # mb(mb) SM MSbar
    6   1.733000000e+02      # mtop(pole)
    7   1.777000000e+00      # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleDecay
   0   1                    # calculate decays (0 = no, 1 = yes)
   1   1e-5                 # minimum BR to print
   2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO )
   3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
   4   2                    # off-shell decays into VV pair
   7   1
   8   1
   9   1
Block MINPAR
     1    -2.85000000E-01   # Lambda1IN
     2     1.28000000E-01   # Lambda2IN
     3     3.53000000E-02   # Lambda3IN
     4    -5.06000000E-02   # Lambda4IN
     5     3.71000000E-01   # Lambda5IN
     6     0.00000000E+00   # Lambda6IN
     7     0.00000000E+00   # Lambda7IN
     8     6.25000000E+04   # M122IN
    10     3.15000000E+00   # TanBeta
Block EXTPAR
     0     1.25200000E+02   # Qin
Block gauge Q= 1.25200000E+02
     1     3.57806860E-01   # g1 * 0.7745966692414834
     2     6.49076579E-01   # g2
     3     1.18589765E+00   # g3
Block Yu Q= 1.25200000E+02
  1  1     8.10837358E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.70788360E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     1.00312364E+00   # Yu(3,3)
Block Yd Q= 1.25200000E+02
  1  1     5.04723391E-05   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     1.10507860E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     5.20390660E-02   # Yd(3,3)
Block Ye Q= 1.25200000E+02
  1  1     9.43424617E-06   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     1.95070263E-03   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     3.28072275E-02   # Ye(3,3)
Block HMIX Q= 1.25200000E+02
    31    -2.85000001E-01   # Lambda1
    32     1.27999992E-01   # Lambda2
    33     3.53000000E-02   # Lambda3
    34    -5.06000005E-02   # Lambda4
    35     3.71000002E-01   # Lambda5
    36     0.00000000E+00   # Lambda6
    37     0.00000000E+00   # Lambda7
    20     1.92490727E+05   # M112
    21     1.14408281E+04   # M222
    22     6.25000002E+04   # M122
   102     7.55417262E+01   # v1
   103     2.36416157E+02   # v2
Block MASS
        24     8.03541728E+01   # VWm
        37     4.55186497E+02   # Hm(2)
        25     1.25002805E+02   # hh(1)
        35     4.60116261E+02   # hh(2)
        36     4.40321275E+02   # Ah(2)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
         1     4.89878833E-03   # Fd(1)
         3     9.42026137E-02   # Fd(2)
         5     3.70106711E+00   # Fd(3)
         2     2.54973443E-03   # Fu(1)
         4     8.89165578E-01   # Fu(2)
         6     1.73787555E+02   # Fu(3)
        11     5.27921013E-04   # Fe(1)
        13     1.07084734E-01   # Fe(2)
        15     1.78253611E+00   # Fe(3)
        22     0.00000000E+00   # VP
        23     9.12392776E+01   # VZ
Block PSEUDOSCALARMIX
  1  1     3.02060474E-01   # ZA(1,1)
  1  2     9.53288765E-01   # ZA(1,2)
  2  1     9.53288765E-01   # ZA(2,1)
  2  2    -3.02060474E-01   # ZA(2,2)
Block SCALARMIX
  1  1     3.02537930E-01   # ZH(1,1)
  1  2     9.53137346E-01   # ZH(1,2)
  2  1     9.53137346E-01   # ZH(2,1)
  2  2    -3.02537930E-01   # ZH(2,2)
Block CHARGEMIX
  1  1     3.04918249E-01   # ZP(1,1)
  1  2     9.52378528E-01   # ZP(1,2)
  2  1     9.52378528E-01   # ZP(2,1)
  2  2    -3.04918249E-01   # ZP(2,2)
Block UULMIX
  1  1     1.00000000E+00   # Re(Vu(1,1))
  1  2     0.00000000E+00   # Re(Vu(1,2))
  1  3     0.00000000E+00   # Re(Vu(1,3))
  2  1     0.00000000E+00   # Re(Vu(2,1))
  2  2     1.00000000E+00   # Re(Vu(2,2))
  2  3     0.00000000E+00   # Re(Vu(2,3))
  3  1     0.00000000E+00   # Re(Vu(3,1))
  3  2     0.00000000E+00   # Re(Vu(3,2))
  3  3     1.00000000E+00   # Re(Vu(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(Vd(1,1))
  1  2     0.00000000E+00   # Re(Vd(1,2))
  1  3     0.00000000E+00   # Re(Vd(1,3))
  2  1     0.00000000E+00   # Re(Vd(2,1))
  2  2     1.00000000E+00   # Re(Vd(2,2))
  2  3     0.00000000E+00   # Re(Vd(2,3))
  3  1     0.00000000E+00   # Re(Vd(3,1))
  3  2     0.00000000E+00   # Re(Vd(3,2))
  3  3     1.00000000E+00   # Re(Vd(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(Uu(1,1))
  1  2     0.00000000E+00   # Re(Uu(1,2))
  1  3     0.00000000E+00   # Re(Uu(1,3))
  2  1     0.00000000E+00   # Re(Uu(2,1))
  2  2     1.00000000E+00   # Re(Uu(2,2))
  2  3     0.00000000E+00   # Re(Uu(2,3))
  3  1     0.00000000E+00   # Re(Uu(3,1))
  3  2     0.00000000E+00   # Re(Uu(3,2))
  3  3     1.00000000E+00   # Re(Uu(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(Ud(1,1))
  1  2     0.00000000E+00   # Re(Ud(1,2))
  1  3     0.00000000E+00   # Re(Ud(1,3))
  2  1     0.00000000E+00   # Re(Ud(2,1))
  2  2     1.00000000E+00   # Re(Ud(2,2))
  2  3     0.00000000E+00   # Re(Ud(2,3))
  3  1     0.00000000E+00   # Re(Ud(3,1))
  3  2     0.00000000E+00   # Re(Ud(3,2))
  3  3     1.00000000E+00   # Re(Ud(3,3))
Block UELMIX
  1  1     1.00000000E+00   # Re(Ve(1,1))
  1  2     0.00000000E+00   # Re(Ve(1,2))
  1  3     0.00000000E+00   # Re(Ve(1,3))
  2  1     0.00000000E+00   # Re(Ve(2,1))
  2  2     1.00000000E+00   # Re(Ve(2,2))
  2  3     0.00000000E+00   # Re(Ve(2,3))
  3  1     0.00000000E+00   # Re(Ve(3,1))
  3  2     0.00000000E+00   # Re(Ve(3,2))
  3  3     1.00000000E+00   # Re(Ve(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(Ue(1,1))
  1  2     0.00000000E+00   # Re(Ue(1,2))
  1  3     0.00000000E+00   # Re(Ue(1,3))
  2  1     0.00000000E+00   # Re(Ue(2,1))
  2  2     1.00000000E+00   # Re(Ue(2,2))
  2  3     0.00000000E+00   # Re(Ue(2,3))
  3  1     0.00000000E+00   # Re(Ue(3,1))
  3  2     0.00000000E+00   # Re(Ue(3,2))
  3  3     1.00000000E+00   # Re(Ue(3,3))
Block DCINFO
     1   FlexibleSUSY
     2   2.9.0
     5   THDMII
     9   4.15.4
DECAY        25     4.06055519E-03   # hh(1) decays
     5.87316414E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     2.07101390E-01   2         -24        24  # BR(hh(1) -> VWm conjVWm)
     8.45219295E-02   2          21        21  # BR(hh(1) -> VG VG)
     6.16250510E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     2.88826386E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     2.63633613E-02   2          23        23  # BR(hh(1) -> VZ VZ)
     2.24657828E-03   2          22        22  # BR(hh(1) -> VP VP)
     1.45903441E-03   2          22        23  # BR(hh(1) -> VP VZ)
     2.64754793E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     2.18132357E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
DECAY        35     1.04871440E+00   # hh(2) decays
     9.17338707E-01   2          -6         6  # BR(hh(2) -> barFu(3) Fu(3))
     6.64513111E-02   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     8.90772699E-03   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     5.37573799E-03   2          25        25  # BR(hh(2) -> hh(1) hh(1))
     1.81739478E-03   2          21        21  # BR(hh(2) -> VG VG)
     3.41314121E-05   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     3.14948411E-05   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     2.98960844E-05   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     1.14003311E-05   2          22        22  # BR(hh(2) -> VP VP)
DECAY       -37     1.64902206E+00   # Hm(2) decays
     9.94320211E-01   2          -6         5  # BR(Hm(2) -> barFu(3) Fd(3))
     5.53596105E-03   2         -16        15  # BR(Hm(2) -> barFv(3) Fe(3))
     7.95730799E-05   2         -24        25  # BR(Hm(2) -> VWm hh(1))
     3.35866027E-05   2          -4         3  # BR(Hm(2) -> barFu(2) Fd(2))
     1.95722098E-05   2         -14        13  # BR(Hm(2) -> barFv(2) Fe(2))
DECAY        36     1.95946309E+00   # Ah(2) decays
     9.59215023E-01   2          -6         6  # BR(Ah(2) -> barFu(3) Fu(3))
     3.43644390E-02   2          -5         5  # BR(Ah(2) -> barFd(3) Fd(3))
     4.56136203E-03   2         -15        15  # BR(Ah(2) -> barFe(3) Fe(3))
     1.75716599E-03   2          21        21  # BR(Ah(2) -> VG VG)
     3.49592646E-05   2         -24        24  # BR(Ah(2) -> VWm conjVWm)
     1.76861888E-05   2          -4         4  # BR(Ah(2) -> barFu(2) Fu(2))
     1.61265816E-05   2         -13        13  # BR(Ah(2) -> barFe(2) Fe(2))
     1.55213899E-05   2          -3         3  # BR(Ah(2) -> barFd(2) Fd(2))
     1.15710925E-05   2          22        22  # BR(Ah(2) -> VP VP)
Block EFFHIGGSCOUPLINGS
       25          21          21     6.64534757E-05   # hh(1)-VG-VG
       25          22          22     3.06435284E-05   # hh(1)-VP-VP
       25          22          23     5.45672884E-05   # hh(1)-VP-VZ
       35          21          21     2.21754177E-05   # hh(2)-VG-VG
       35          22          22     4.96764894E-06   # hh(2)-VP-VP
       35          22          23     1.58958402E-06   # hh(2)-VP-VZ
       36          21          21     3.18376030E-05   # Ah(2)-VG-VG
       36          22          22     7.30745494E-06   # Ah(2)-VP-VP
       36          22          23     3.55329317E-06   # Ah(2)-VP-VZ
Block HIGGSSIGNALS
     1     1.59000000E+02   # number of degrees of freedom
     2     1.51540004E+02   # 𝜒²
     3     1.51638160E+02   # SM 𝜒² for mh = 125.200000 GeV
     4     1.00000000E+00   # p-value
Block HIGGSBOUNDS
 36  1     5.16797222E-01   # 2d likelihood {LHC13 [ggH>tautau], LHC13 [bbH>tautau]} from 2208.02717 (CMS 138fb-1, M=(160, 3500))
 36  2     4.70520573E-01   # expRatio
 25  1     7.61439781E-01   # LHC8 [vbfH,HW,Htt,H,HZ]>[bb,tautau,WW,ZZ,gamgam] from CMS-PAS-HIG-12-045 (CMS 17.3fb-1, M=(110, 600))
 25  2     3.83053805E+00   # expRatio
 35  1     5.16797222E-01   # 2d likelihood {LHC13 [ggH>tautau], LHC13 [bbH>tautau]} from 2208.02717 (CMS 138fb-1, M=(160, 3500))
 35  2     4.70520573E-01   # expRatio
Block LILITH
     1     6.60000000E+01   # number of degrees of freedom
     2     5.46965714E+01   # 𝜒²
     3     5.47825089E+01   # SM 𝜒² for mh = 125.200000 GeV
     4     1.00000000E+00   # p-value

